Antenna subtraction at NNLO with hadronic initial states: double real radiation for initial-initial configurations with two quark flavours

The antenna subtraction formalism allows to calculate QCD corrections to jet observables. Within this formalism, the subtraction terms are constructed using antenna functions describing all unresolved radiation between a pair of hard radiatior partons. In this paper, we focus on the subtraction terms for double real radiation contributions to jet observables in hadron-hadron collisions evaluated at NNLO. An essential ingredient to these subtraction terms are the four-parton antenna functions with both radiators in the initial state. We outline the construction of the double real subtraction terms, classify all relevant antenna functions and describe their integration over the relevant antenna phase space. For the initial-initial antenna functions with two quark flavours, we derive the phase space master integrals and obtain the integrated antennae.

==> AntennaeBHet_x1x2.m <==
H12 = -(6*x1^2 + 9*ep*x1^2 - 6*ep*x1^3 + 9*ep*x1^4 - 2*ep*x1^5 - 
        36*ep*x1*x2 - 6*ep*x1^2*x2 + 6*x1^3*x2 + 61*ep*x1^3*x2 - 
        6*ep*x1^4*x2 - 3*ep*x1^5*x2 + 6*x2^2 + 9*ep*x2^2 - 6*ep*x1*x2^2 - 
        24*x1^2*x2^2 - 58*ep*x1^2*x2^2 + 16*ep*x1^3*x2^2 + 6*x1^4*x2^2 + 
        25*ep*x1^4*x2^2 - 6*ep*x1^5*x2^2 - 6*ep*x2^3 + 6*x1*x2^3 + 
        61*ep*x1*x2^3 + 16*ep*x1^2*x2^3 - 24*x1^3*x2^3 - 106*ep*x1^3*x2^3 - 
        6*ep*x1^4*x2^3 + 6*x1^5*x2^3 + 21*ep*x1^5*x2^3 + 9*ep*x2^4 - 
        6*ep*x1*x2^4 + 6*x1^2*x2^4 + 25*ep*x1^2*x2^4 - 6*ep*x1^3*x2^4 - 
        12*ep*x1^4*x2^4 - 2*ep*x2^5 - 3*ep*x1*x2^5 - 6*ep*x1^2*x2^5 + 
        6*x1^3*x2^5 + 21*ep*x1^3*x2^5)/(18*ep*(x1 + x2)^4) - 
     (2*(1 + x1*x2)*(x1^2 + x2^2 - 4*x1^2*x2^2 + x1^4*x2^2 + x1^2*x2^4)*
       G[-x2, x1])/(3*(x1 + x2)^4) + 
     ((1 + x1*x2)*(x1^2 + x2^2 - 4*x1^2*x2^2 + x1^4*x2^2 + x1^2*x2^4)*
       H[-1, x1])/(3*(x1 + x2)^4) + 
     ((1 + x1*x2)*(x1^2 + x2^2 - 4*x1^2*x2^2 + x1^4*x2^2 + x1^2*x2^4)*
       H[-1, x2])/(3*(x1 + x2)^4) + 
     ((1 + x1*x2)*(x1^2 + x2^2 - 4*x1^2*x2^2 + x1^4*x2^2 + x1^2*x2^4)*
       H[0, x1])/(3*(x1 + x2)^4) - 
     ((1 + x1*x2)*(x1^2 + x2^2 - 4*x1^2*x2^2 + x1^4*x2^2 + x1^2*x2^4)*
       H[0, x2])/(3*(x1 + x2)^4) - 
     (2*(1 + x1*x2)*(x1^2 + x2^2 - 4*x1^2*x2^2 + x1^4*x2^2 + x1^2*x2^4)*
       H[1, x1])/(3*(x1 + x2)^4) - 
     (2*(1 + x1*x2)*(x1^2 + x2^2 - 4*x1^2*x2^2 + x1^4*x2^2 + x1^2*x2^4)*
       H[1, x2])/(3*(x1 + x2)^4)
 
H13 = (1 - x1^(-1) - x1/2 - x2^(-1) + 1/(x1*x2) + x1/(2*x2) - x2/2 + 
       x2/(2*x1) + (x1*x2)/4)/ep^2 - 
     (3*(4*x1^2 + 4*x1^3 + 2*x1^4 + 2*x1*x2 + 4*x1^2*x2 + 4*x1^3*x2 + 
        2*x1^4*x2 + x2^2 + x1^2*x2^2 + 2*x1^3*x2^2 + x1^4*x2^2)*
       G[-1, -x2, x1])/(2*x1^3*x2) + 
     ((-2*x1^4 - 4*x1^3*x2 - 4*x1^2*x2^2 + 2*x1*x2^3 - 4*x1^3*x2^3 + x2^4 - 
        3*x1^2*x2^4 - x1^4*x2^4)*G[0, -x2, x1])/(x1^3*x2^3) - 
     (3*(4*x1^2 - 4*x1^3 + 2*x1^4 + 2*x1*x2 - 4*x1^2*x2 + 4*x1^3*x2 - 
        2*x1^4*x2 + x2^2 + x1^2*x2^2 - 2*x1^3*x2^2 + x1^4*x2^2)*
       G[1, -x2, x1])/(2*x1^3*x2) + 
     ((-x1^4 - 2*x1^3*x2 - 8*x1^2*x2^2 - 3*x1^4*x2^2 - 2*x1*x2^3 - 
        8*x1^3*x2^3 - x2^4 - 3*x1^2*x2^4 - 2*x1^4*x2^4)*G[-x2, -1, x1])/
      (2*x1^3*x2^3) + ((-x1^4 - 2*x1^3*x2 - 8*x1^2*x2^2 - 3*x1^4*x2^2 - 
        2*x1*x2^3 - 8*x1^3*x2^3 - x2^4 - 3*x1^2*x2^4 - 2*x1^4*x2^4)*
       G[-x2, 0, x1])/(2*x1^3*x2^3) + 
     ((-x1^4 - 2*x1^3*x2 - 8*x1^2*x2^2 - 3*x1^4*x2^2 - 2*x1*x2^3 - 
        8*x1^3*x2^3 - x2^4 - 3*x1^2*x2^4 - 2*x1^4*x2^4)*G[-x2, 1, x1])/
      (x1^3*x2^3) + ((x1^4 + 2*x1^3*x2 + 8*x1^2*x2^2 + 3*x1^4*x2^2 + 
        2*x1*x2^3 + 8*x1^3*x2^3 + x2^4 + 3*x1^2*x2^4 + 2*x1^4*x2^4)*
       G[-x2, -x2, x1])/(x1^3*x2^3) + G[-x2, x1]*
      ((-2*x1^6 + 43*x1^4*x2^2 + 15*x1^6*x2^2 + 84*x1^3*x2^3 + 80*x1^5*x2^3 + 
         43*x1^2*x2^4 + 134*x1^4*x2^4 + 5*x1^6*x2^4 + 80*x1^3*x2^5 + 
         12*x1^5*x2^5 - 2*x2^6 + 15*x1^2*x2^6 + 5*x1^4*x2^6)/
        (2*x1^3*x2^3*(x1 + x2)^2) + ((-x1^4 - 2*x1^3*x2 - 8*x1^2*x2^2 - 
          3*x1^4*x2^2 - 2*x1*x2^3 - 8*x1^3*x2^3 - x2^4 - 3*x1^2*x2^4 - 
          2*x1^4*x2^4)*H[-1, x2])/(2*x1^3*x2^3) + 
       ((x1^4 + 2*x1^3*x2 + 8*x1^2*x2^2 + 3*x1^4*x2^2 + 2*x1*x2^3 + 
          8*x1^3*x2^3 + x2^4 + 3*x1^2*x2^4 + 2*x1^4*x2^4)*H[0, x2])/
        (2*x1^3*x2^3) + ((x1^4 + 2*x1^3*x2 + 8*x1^2*x2^2 + 3*x1^4*x2^2 + 
          2*x1*x2^3 + 8*x1^3*x2^3 + x2^4 + 3*x1^2*x2^4 + 2*x1^4*x2^4)*
         H[1, x2])/(x1^3*x2^3)) + ((4*x1^2 + 4*x1^3 + 2*x1^4 + 2*x1*x2 + 
        4*x1^2*x2 + 4*x1^3*x2 + 2*x1^4*x2 + x2^2 + x1^2*x2^2 + 2*x1^3*x2^2 + 
        x1^4*x2^2)*H[-1, -1, x1])/(x1^3*x2) + 
     ((x1^2 + 2*x1*x2 + 4*x2^2 + 4*x1*x2^2 + x1^2*x2^2 + 4*x2^3 + 4*x1*x2^3 + 
        2*x1^2*x2^3 + 2*x2^4 + 2*x1*x2^4 + x1^2*x2^4)*H[-1, -1, x2])/
      (x1*x2^3) + ((4*x1^2 + 4*x1^3 + 2*x1^4 + 2*x1*x2 + 4*x1^2*x2 + 
        4*x1^3*x2 + 2*x1^4*x2 + x2^2 + x1^2*x2^2 + 2*x1^3*x2^2 + x1^4*x2^2)*
       H[-1, 0, x1])/(2*x1^3*x2) + 
     ((-x1^2 - 2*x1*x2 - 4*x2^2 - 4*x1*x2^2 - x1^2*x2^2 - 4*x2^3 - 
        4*x1*x2^3 - 2*x1^2*x2^3 - 2*x2^4 - 2*x1*x2^4 - x1^2*x2^4)*
       H[-1, 0, x2])/(x1*x2^3) + ((-4*x1^2 - 4*x1^3 - 2*x1^4 - 2*x1*x2 - 
        4*x1^2*x2 - 4*x1^3*x2 - 2*x1^4*x2 - x2^2 - x1^2*x2^2 - 2*x1^3*x2^2 - 
        x1^4*x2^2)*H[-1, 1, x1])/(x1^3*x2) + 
     ((-x1^2 - 2*x1*x2 - 4*x2^2 - 4*x1*x2^2 - x1^2*x2^2 - 4*x2^3 - 
        4*x1*x2^3 - 2*x1^2*x2^3 - 2*x2^4 - 2*x1*x2^4 - x1^2*x2^4)*
       H[-1, 1, x2])/(x1*x2^3) + ((x1^4 + 2*x1^3*x2 + 8*x1^3*x2^2 - 
        x1^4*x2^2 - 4*x1*x2^3 + 8*x1^2*x2^3 + 4*x1^4*x2^3 - 2*x2^4 + 
        2*x1^2*x2^4 + 4*x1^3*x2^4)*H[0, -1, x1])/(2*x1^3*x2^3) + 
     ((-3*x1^2 - 6*x1*x2 - 8*x2^2 + 8*x1*x2^2 - x1^2*x2^2 + 8*x2^3 - 
        8*x1*x2^3 + 4*x1^2*x2^3 - 4*x2^4 + 4*x1*x2^4 - 2*x1^2*x2^4)*
       H[0, -1, x2])/(2*x1*x2^3) + 
     ((3*x1^2 + 6*x1*x2 + 8*x2^2 - 8*x1*x2^2 + x1^2*x2^2 - 8*x2^3 + 
        8*x1*x2^3 - 4*x1^2*x2^3 + 4*x2^4 - 4*x1*x2^4 + 2*x1^2*x2^4)*
       H[0, 0, x1])/(2*x1*x2^3) + ((3*x1^2 + 6*x1*x2 + 8*x2^2 - 8*x1*x2^2 + 
        x1^2*x2^2 - 8*x2^3 + 8*x1*x2^3 - 4*x1^2*x2^3 + 4*x2^4 - 4*x1*x2^4 + 
        2*x1^2*x2^4)*H[0, 0, x2])/(2*x1*x2^3) + 
     ((-x1^2 - 2*x1*x2 - 4*x2^2 + 4*x1*x2^2 - x1^2*x2^2 + 4*x2^3 - 
        4*x1*x2^3 + 2*x1^2*x2^3 - 2*x2^4 + 2*x1*x2^4 - x1^2*x2^4)*
       H[0, 1, x1])/(x1*x2^3) + ((x1^2 + 2*x1*x2 + 4*x2^2 + 4*x1*x2^2 + 
        x1^2*x2^2 + 4*x2^3 + 4*x1*x2^3 + 2*x1^2*x2^3 + 2*x2^4 + 2*x1*x2^4 + 
        x1^2*x2^4)*H[0, 1, x2])/(x1*x2^3) + 
     ((-8*x1^2 + 8*x1^3 - 4*x1^4 - 6*x1*x2 + 8*x1^2*x2 - 8*x1^3*x2 + 
        4*x1^4*x2 - 3*x2^2 - x1^2*x2^2 + 4*x1^3*x2^2 - 2*x1^4*x2^2)*
       H[1, -1, x1])/(2*x1^3*x2) + 
     ((-3*x1^2 - 6*x1*x2 - 8*x2^2 + 8*x1*x2^2 - x1^2*x2^2 + 8*x2^3 - 
        8*x1*x2^3 + 4*x1^2*x2^3 - 4*x2^4 + 4*x1*x2^4 - 2*x1^2*x2^4)*
       H[1, -1, x2])/(2*x1*x2^3) + 
     ((-4 + 4*x1 - 2*x1^2 + 4*x2 - 4*x1*x2 + 2*x1^2*x2 - 2*x2^2 + 2*x1*x2^2 - 
        x1^2*x2^2)*H[1, 0, x1])/(2*x1*x2) + 
     ((3*x1^2 + 6*x1*x2 + 8*x2^2 - 8*x1*x2^2 + x1^2*x2^2 - 8*x2^3 + 
        8*x1*x2^3 - 4*x1^2*x2^3 + 4*x2^4 - 4*x1*x2^4 + 2*x1^2*x2^4)*
       H[1, 0, x2])/(2*x1*x2^3) + ((4 - 4*x1 + 2*x1^2 - 4*x2 + 4*x1*x2 - 
        2*x1^2*x2 + 2*x2^2 - 2*x1*x2^2 + x1^2*x2^2)*H[1, 1, x1])/(x1*x2) + 
     ((4 - 4*x1 + 2*x1^2 - 4*x2 + 4*x1*x2 - 2*x1^2*x2 + 2*x2^2 - 2*x1*x2^2 + 
        x1^2*x2^2)*H[1, 1, x2])/(x1*x2) + 
     (H[1, x2]*(-2*x1^4*x2 + 2*x1^5*x2 + 13*x1^3*x2^2 - 16*x1^4*x2^2 + 
        5*x1^5*x2^2 + 32*x1^2*x2^3 - 58*x1^3*x2^3 + 36*x1^4*x2^3 - 
        10*x1^5*x2^3 + 13*x1*x2^4 - 58*x1^2*x2^4 + 66*x1^3*x2^4 - 
        30*x1^4*x2^4 + 5*x1^5*x2^4 - 2*x2^5 - 16*x1*x2^5 + 36*x1^2*x2^5 - 
        30*x1^3*x2^5 + 12*x1^4*x2^5 + 2*x2^6 + 5*x1*x2^6 - 10*x1^2*x2^6 + 
        5*x1^3*x2^6 + x1^5*Log[2] + 4*x1^4*x2*Log[2] + 5*x1^3*x2^2*Log[2] - 
        x1^5*x2^2*Log[2] + 2*x1^2*x2^3*Log[2] - 2*x1^4*x2^3*Log[2] - 
        x1^3*x2^4*Log[2]))/(2*x1^2*x2^3*(x1 + x2)^2) + 
     (6*Pi^2*x1^5 - 12*x1^4*x2 + 24*Pi^2*x1^4*x2 + 12*x1^5*x2 + 
       441*x1^3*x2^2 + 26*Pi^2*x1^3*x2^2 - 498*x1^4*x2^2 - 
       28*Pi^2*x1^4*x2^2 + 69*x1^5*x2^2 - 8*Pi^2*x1^5*x2^2 + 960*x1^2*x2^3 + 
       4*Pi^2*x1^2*x2^3 - 1566*x1^3*x2^3 - 84*Pi^2*x1^3*x2^3 + 
       756*x1^4*x2^3 - 20*Pi^2*x1^4*x2^3 - 162*x1^5*x2^3 - 
       14*Pi^2*x1^5*x2^3 + 441*x1*x2^4 - 4*Pi^2*x1*x2^4 - 1566*x1^2*x2^4 - 
       84*Pi^2*x1^2*x2^4 + 1482*x1^3*x2^4 - 18*Pi^2*x1^3*x2^4 - 
       498*x1^4*x2^4 - 42*Pi^2*x1^4*x2^4 + 105*x1^5*x2^4 - Pi^2*x1^5*x2^4 - 
       12*x2^5 - 498*x1*x2^5 - 28*Pi^2*x1*x2^5 + 756*x1^2*x2^5 - 
       8*Pi^2*x1^2*x2^5 - 498*x1^3*x2^5 - 42*Pi^2*x1^3*x2^5 + 264*x1^4*x2^5 - 
       2*Pi^2*x1^4*x2^5 + 12*x2^6 + 69*x1*x2^6 - 2*Pi^2*x1*x2^6 - 
       162*x1^2*x2^6 - 14*Pi^2*x1^2*x2^6 + 105*x1^3*x2^6 - Pi^2*x1^3*x2^6 - 
       24*x1^5*x2*Log[2] + 480*x1^4*x2^2*Log[2] + 1560*x1^3*x2^3*Log[2] + 
       240*x1^5*x2^3*Log[2] + 1560*x1^2*x2^4*Log[2] + 720*x1^4*x2^4*Log[2] + 
       480*x1*x2^5*Log[2] + 720*x1^3*x2^5*Log[2] - 24*x2^6*Log[2] + 
       240*x1^2*x2^6*Log[2] - 192*x1^4*x2^2*Log[2]^2 - 
       576*x1^3*x2^3*Log[2]^2 - 96*x1^5*x2^3*Log[2]^2 - 
       576*x1^2*x2^4*Log[2]^2 - 288*x1^4*x2^4*Log[2]^2 - 
       192*x1*x2^5*Log[2]^2 - 288*x1^3*x2^5*Log[2]^2 - 96*x1^2*x2^6*Log[2]^2)/
      (24*x1^2*x2^3*(x1 + x2)^2) + H[-1, x2]*
      (((3*x1^2 + 6*x1*x2 + 8*x2^2 + 8*x1*x2^2 + x1^2*x2^2 + 8*x2^3 + 
          8*x1*x2^3 + 4*x1^2*x2^3 + 4*x2^4 + 4*x1*x2^4 + 2*x1^2*x2^4)*
         H[0, x1])/(2*x1*x2^3) + ((-4*x1^2 + 4*x1^3 - 2*x1^4 - 2*x1*x2 + 
          4*x1^2*x2 - 4*x1^3*x2 + 2*x1^4*x2 - x2^2 - x1^2*x2^2 + 
          2*x1^3*x2^2 - x1^4*x2^2)*H[1, x1])/(2*x1^3*x2) + 
       (4*x1^5 - 2*x1^4*x2 + 2*x1^5*x2 - 53*x1^3*x2^2 - 40*x1^4*x2^2 - 
         19*x1^5*x2^2 - 84*x1^2*x2^3 - 130*x1^3*x2^3 - 88*x1^4*x2^3 - 
         20*x1^5*x2^3 - 33*x1*x2^4 - 130*x1^2*x2^4 - 134*x1^3*x2^4 - 
         60*x1^4*x2^4 - 5*x1^5*x2^4 + 2*x2^5 - 40*x1*x2^5 - 72*x1^2*x2^5 - 
         60*x1^3*x2^5 - 12*x1^4*x2^5 + 2*x2^6 - 11*x1*x2^6 - 20*x1^2*x2^6 - 
         5*x1^3*x2^6 + 2*x1^5*Log[2] + 8*x1^4*x2*Log[2] + 
         10*x1^3*x2^2*Log[2] - 2*x1^5*x2^2*Log[2] + 4*x1^2*x2^3*Log[2] - 
         4*x1^4*x2^3*Log[2] - 2*x1^3*x2^4*Log[2])/(4*x1^2*x2^3*
         (x1 + x2)^2)) + H[-1, x1]*
      (((4 + 4*x1 + 2*x1^2 + 4*x2 + 4*x1*x2 + 2*x1^2*x2 + 2*x2^2 + 
          2*x1*x2^2 + x1^2*x2^2)*H[-1, x2])/(2*x1*x2) + 
       ((-4 - 4*x1 - 2*x1^2 - 4*x2 - 4*x1*x2 - 2*x1^2*x2 - 2*x2^2 - 
          2*x1*x2^2 - x1^2*x2^2)*H[0, x2])/(2*x1*x2) + 
       ((-4*x1^2 - 4*x1^3 - 2*x1^4 - 2*x1*x2 - 4*x1^2*x2 - 4*x1^3*x2 - 
          2*x1^4*x2 - x2^2 - x1^2*x2^2 - 2*x1^3*x2^2 - x1^4*x2^2)*H[1, x2])/
        (x1^3*x2) + (2*x1^5 + 2*x1^6 - 33*x1^4*x2 - 40*x1^5*x2 - 11*x1^6*x2 - 
         84*x1^3*x2^2 - 130*x1^4*x2^2 - 72*x1^5*x2^2 - 20*x1^6*x2^2 - 
         53*x1^2*x2^3 - 130*x1^3*x2^3 - 134*x1^4*x2^3 - 60*x1^5*x2^3 - 
         5*x1^6*x2^3 - 2*x1*x2^4 - 40*x1^2*x2^4 - 88*x1^3*x2^4 - 
         60*x1^4*x2^4 - 12*x1^5*x2^4 + 4*x2^5 + 2*x1*x2^5 - 19*x1^2*x2^5 - 
         20*x1^3*x2^5 - 5*x1^4*x2^5 + 4*x1^3*x2^2*Log[2] + 
         10*x1^2*x2^3*Log[2] - 2*x1^4*x2^3*Log[2] + 8*x1*x2^4*Log[2] - 
         4*x1^3*x2^4*Log[2] + 2*x2^5*Log[2] - 2*x1^2*x2^5*Log[2])/
        (4*x1^3*x2^2*(x1 + x2)^2)) + 
     H[1, x1]*(((4 - 4*x1 + 2*x1^2 - 4*x2 + 4*x1*x2 - 2*x1^2*x2 + 2*x2^2 - 
          2*x1*x2^2 + x1^2*x2^2)*H[1, x2])/(x1*x2) + 
       (-2*x1^5 + 2*x1^6 + 13*x1^4*x2 - 16*x1^5*x2 + 5*x1^6*x2 + 
         32*x1^3*x2^2 - 58*x1^4*x2^2 + 36*x1^5*x2^2 - 10*x1^6*x2^2 + 
         13*x1^2*x2^3 - 58*x1^3*x2^3 + 66*x1^4*x2^3 - 30*x1^5*x2^3 + 
         5*x1^6*x2^3 - 2*x1*x2^4 - 16*x1^2*x2^4 + 36*x1^3*x2^4 - 
         30*x1^4*x2^4 + 12*x1^5*x2^4 + 2*x1*x2^5 + 5*x1^2*x2^5 - 
         10*x1^3*x2^5 + 5*x1^4*x2^5 + 2*x1^3*x2^2*Log[2] + 
         5*x1^2*x2^3*Log[2] - x1^4*x2^3*Log[2] + 4*x1*x2^4*Log[2] - 
         2*x1^3*x2^4*Log[2] + x2^5*Log[2] - x1^2*x2^5*Log[2])/
        (2*x1^3*x2^2*(x1 + x2)^2)) + 
     (((x1^4 + 2*x1^3*x2 + 8*x1^2*x2^2 + 3*x1^4*x2^2 + 2*x1*x2^3 + 
          8*x1^3*x2^3 + x2^4 + 3*x1^2*x2^4 + 2*x1^4*x2^4)*G[-x2, x1])/
        (2*x1^3*x2^3) + ((-4*x1^2 - 4*x1^3 - 2*x1^4 - 2*x1*x2 - 4*x1^2*x2 - 
          4*x1^3*x2 - 2*x1^4*x2 - x2^2 - x1^2*x2^2 - 2*x1^3*x2^2 - x1^4*x2^2)*
         H[-1, x1])/(2*x1^3*x2) + ((-x1^2 - 2*x1*x2 - 4*x2^2 - 4*x1*x2^2 - 
          x1^2*x2^2 - 4*x2^3 - 4*x1*x2^3 - 2*x1^2*x2^3 - 2*x2^4 - 2*x1*x2^4 - 
          x1^2*x2^4)*H[-1, x2])/(2*x1*x2^3) + 
       ((-x1^2 - 2*x1*x2 - 4*x2^2 + 4*x1*x2^2 - x1^2*x2^2 + 4*x2^3 - 
          4*x1*x2^3 + 2*x1^2*x2^3 - 2*x2^4 + 2*x1*x2^4 - x1^2*x2^4)*H[0, x1])/
        (2*x1*x2^3) + ((x1^2 + 2*x1*x2 + 4*x2^2 + 4*x1*x2^2 + x1^2*x2^2 + 
          4*x2^3 + 4*x1*x2^3 + 2*x1^2*x2^3 + 2*x2^4 + 2*x1*x2^4 + x1^2*x2^4)*
         H[0, x2])/(2*x1*x2^3) + ((4 - 4*x1 + 2*x1^2 - 4*x2 + 4*x1*x2 - 
          2*x1^2*x2 + 2*x2^2 - 2*x1*x2^2 + x1^2*x2^2)*H[1, x1])/(2*x1*x2) + 
       ((4 - 4*x1 + 2*x1^2 - 4*x2 + 4*x1*x2 - 2*x1^2*x2 + 2*x2^2 - 
          2*x1*x2^2 + x1^2*x2^2)*H[1, x2])/(2*x1*x2) + 
       (-2*x1^4 + 2*x1^5 + 13*x1^3*x2 - 16*x1^4*x2 + 5*x1^5*x2 + 
         32*x1^2*x2^2 - 58*x1^3*x2^2 + 36*x1^4*x2^2 - 10*x1^5*x2^2 + 
         13*x1*x2^3 - 58*x1^2*x2^3 + 66*x1^3*x2^3 - 30*x1^4*x2^3 + 
         5*x1^5*x2^3 - 2*x2^4 - 16*x1*x2^4 + 36*x1^2*x2^4 - 30*x1^3*x2^4 + 
         12*x1^4*x2^4 + 2*x2^5 + 5*x1*x2^5 - 10*x1^2*x2^5 + 5*x1^3*x2^5 + 
         16*x1^4*x2*Log[2] + 48*x1^3*x2^2*Log[2] + 8*x1^5*x2^2*Log[2] + 
         48*x1^2*x2^3*Log[2] + 24*x1^4*x2^3*Log[2] + 16*x1*x2^4*Log[2] + 
         24*x1^3*x2^4*Log[2] + 8*x1^2*x2^5*Log[2])/(4*x1^2*x2^2*(x1 + x2)^2))/
      ep + H[0, x1]*(((-3*x1^2 - 6*x1*x2 - 8*x2^2 - 8*x1*x2^2 - x1^2*x2^2 - 
          8*x2^3 - 8*x1*x2^3 - 4*x1^2*x2^3 - 4*x2^4 - 4*x1*x2^4 - 
          2*x1^2*x2^4)*H[0, x2])/(2*x1*x2^3) + 
       ((-x1^2 - 2*x1*x2 - 4*x2^2 + 4*x1*x2^2 - x1^2*x2^2 + 4*x2^3 - 
          4*x1*x2^3 + 2*x1^2*x2^3 - 2*x2^4 + 2*x1*x2^4 - x1^2*x2^4)*H[1, x2])/
        (x1*x2^3) + (4*x1^5 - 2*x1^4*x2 - 2*x1^5*x2 - 53*x1^3*x2^2 + 
         40*x1^4*x2^2 - 19*x1^5*x2^2 - 84*x1^2*x2^3 + 130*x1^3*x2^3 - 
         88*x1^4*x2^3 + 20*x1^5*x2^3 - 33*x1*x2^4 + 130*x1^2*x2^4 - 
         134*x1^3*x2^4 + 60*x1^4*x2^4 - 5*x1^5*x2^4 + 2*x2^5 + 40*x1*x2^5 - 
         72*x1^2*x2^5 + 60*x1^3*x2^5 - 12*x1^4*x2^5 - 2*x2^6 - 11*x1*x2^6 + 
         20*x1^2*x2^6 - 5*x1^3*x2^6 - 32*x1^4*x2^2*Log[2] - 
         96*x1^3*x2^3*Log[2] - 16*x1^5*x2^3*Log[2] - 96*x1^2*x2^4*Log[2] - 
         48*x1^4*x2^4*Log[2] - 32*x1*x2^5*Log[2] - 48*x1^3*x2^5*Log[2] - 
         16*x1^2*x2^6*Log[2])/(4*x1^2*x2^3*(x1 + x2)^2)) + 
     H[0, x2]*(((4*x1^2 - 4*x1^3 + 2*x1^4 + 2*x1*x2 - 4*x1^2*x2 + 4*x1^3*x2 - 
          2*x1^4*x2 + x2^2 + x1^2*x2^2 - 2*x1^3*x2^2 + x1^4*x2^2)*H[1, x1])/
        (2*x1^3*x2) + (-4*x1^5 + 2*x1^4*x2 - 2*x1^5*x2 + 53*x1^3*x2^2 + 
         40*x1^4*x2^2 + 19*x1^5*x2^2 + 84*x1^2*x2^3 + 130*x1^3*x2^3 + 
         88*x1^4*x2^3 + 20*x1^5*x2^3 + 33*x1*x2^4 + 130*x1^2*x2^4 + 
         134*x1^3*x2^4 + 60*x1^4*x2^4 + 5*x1^5*x2^4 - 2*x2^5 + 40*x1*x2^5 + 
         72*x1^2*x2^5 + 60*x1^3*x2^5 + 12*x1^4*x2^5 - 2*x2^6 + 11*x1*x2^6 + 
         20*x1^2*x2^6 + 5*x1^3*x2^6 - 32*x1^4*x2^2*Log[2] - 
         96*x1^3*x2^3*Log[2] - 16*x1^5*x2^3*Log[2] - 96*x1^2*x2^4*Log[2] - 
         48*x1^4*x2^4*Log[2] - 32*x1*x2^5*Log[2] - 48*x1^3*x2^5*Log[2] - 
         16*x1^2*x2^6*Log[2])/(4*x1^2*x2^3*(x1 + x2)^2))
 
Et12 = (312*x1^3 - 32*Pi^2*x1^3 - 156*x1^4 + 4*Pi^2*x1^4 - 156*x1^5 + 
       4*Pi^2*x1^5 + 120*x1^2*x2 - 360*x1^3*x2 + 8*Pi^2*x1^3*x2 + 
       117*x1^4*x2 - 34*Pi^2*x1^4*x2 + 105*x1^5*x2 - 10*Pi^2*x1^5*x2 + 
       18*x1^6*x2 + 6*Pi^2*x1^8*x2 - 66*x1*x2^2 - 216*x1^2*x2^2 + 
       4*Pi^2*x1^2*x2^2 + 96*x1^3*x2^2 + 144*x1^4*x2^2 - 15*Pi^2*x1^4*x2^2 - 
       12*x1^5*x2^2 + 5*Pi^2*x1^5*x2^2 + 54*x1^6*x2^2 + 9*Pi^2*x1^7*x2^2 - 
       264*x2^3 + 252*x1*x2^3 + 279*x1^2*x2^3 - 10*Pi^2*x1^2*x2^3 - 
       165*x1^3*x2^3 - 48*x1^4*x2^3 + 10*Pi^2*x1^4*x2^3 + 18*x1^5*x2^3 - 
       72*x1^6*x2^3 + 264*x2^4 - 186*x1*x2^4 - 204*x1^2*x2^4 + 
       5*Pi^2*x1^2*x2^4 + 96*x1^3*x2^4 + 5*Pi^2*x1^3*x2^4 - 36*x1^4*x2^4 + 
       66*x1^5*x2^4 - 19*Pi^2*x1^5*x2^4)/(24*(-1 + x1)*x1^2*(1 + x1)*x2*
       (x1 + x2)^2) + ((-2 + 2*x2 - x2^2)*D2[x1])/x2 + 
     ((2 - 2*x2 + x2^2)*delta[1 - x1])/(4*ep^3*x2) + 
     (3*(-8*x1^4 - 4*x1^3*x2 - 6*x1^5*x2 + 2*x1^9*x2 - 2*x1^2*x2^2 + 
        3*x1^4*x2^2 + 3*x1^8*x2^2 - 8*x1*x2^3 + 8*x1^3*x2^3 - 6*x2^4 + 
        5*x1^2*x2^4 - 3*x1^6*x2^4)*G[-1, -x2, x1])/(2*x1^3*(-1 + x1^2)*x2*
       (x1 + x2)^2) + ((8*x1^3 - 4*x1^5 + 2*x1^9 + 4*x1^2*x2 + 2*x1^4*x2 + 
        3*x1^8*x2 + 16*x1*x2^2 - 16*x1^3*x2^2 + 12*x2^3 - 10*x1^2*x2^3 - 
        5*x1^6*x2^3)*G[0, -x2, x1])/(2*x1^3*(-1 + x1^2)*(x1 + x2)^2) + 
     (3*(-8*x1^4 - 4*x1^3*x2 - 6*x1^5*x2 + 2*x1^9*x2 - 2*x1^2*x2^2 + 
        3*x1^4*x2^2 + 3*x1^8*x2^2 - 8*x1*x2^3 + 8*x1^3*x2^3 - 6*x2^4 + 
        5*x1^2*x2^4 - 3*x1^6*x2^4)*G[1, -x2, x1])/(2*x1^3*(-1 + x1^2)*x2*
       (x1 + x2)^2) + ((-12*x1^4 - 4*x1^3*x2 - 10*x1^5*x2 + 2*x1^9*x2 - 
        2*x1^2*x2^2 + 5*x1^4*x2^2 + 3*x1^8*x2^2 - 8*x1*x2^3 + 8*x1^3*x2^3 - 
        6*x2^4 + 5*x1^2*x2^4 - 5*x1^6*x2^4)*G[-x2, -1, x1])/
      (2*x1^3*(-1 + x1^2)*x2*(x1 + x2)^2) + 
     ((-12*x1^4 - 4*x1^3*x2 - 10*x1^5*x2 + 2*x1^9*x2 - 2*x1^2*x2^2 + 
        5*x1^4*x2^2 + 3*x1^8*x2^2 - 8*x1*x2^3 + 8*x1^3*x2^3 - 6*x2^4 + 
        5*x1^2*x2^4 - 5*x1^6*x2^4)*G[-x2, 0, x1])/(2*x1^3*(-1 + x1^2)*x2*
       (x1 + x2)^2) + ((-12*x1^4 - 4*x1^3*x2 - 10*x1^5*x2 + 2*x1^9*x2 - 
        2*x1^2*x2^2 + 5*x1^4*x2^2 + 3*x1^8*x2^2 - 8*x1*x2^3 + 8*x1^3*x2^3 - 
        6*x2^4 + 5*x1^2*x2^4 - 5*x1^6*x2^4)*G[-x2, 1, x1])/
      (x1^3*(-1 + x1^2)*x2*(x1 + x2)^2) + 
     ((12*x1^4 + 4*x1^3*x2 + 10*x1^5*x2 - 2*x1^9*x2 + 2*x1^2*x2^2 - 
        5*x1^4*x2^2 - 3*x1^8*x2^2 + 8*x1*x2^3 - 8*x1^3*x2^3 + 6*x2^4 - 
        5*x1^2*x2^4 + 5*x1^6*x2^4)*G[-x2, -x2, x1])/(x1^3*(-1 + x1^2)*x2*
       (x1 + x2)^2) + H[0, x1]*((-20*x1^3 - 20*x1^4*x2 + 2*x1^5*x2 - 
         2*x1^6*x2 + 4*x1^7*x2 + 10*x1*x2^2 - 4*x1^2*x2^2 + 9*x1^3*x2^2 + 
         6*x1^4*x2^2 - 2*x1^5*x2^2 + 6*x1^6*x2^2 - 4*x1^7*x2^2 + 12*x2^3 - 
         16*x1*x2^3 - 2*x1^2*x2^3 + 10*x1^3*x2^3 + 6*x1^4*x2^3 + 
         4*x1^5*x2^3 - 4*x1^6*x2^3 - 12*x2^4 + 6*x1*x2^4 + 6*x1^2*x2^4 - 
         2*x1^3*x2^4 + 2*x1^4*x2^4 - 7*x1^5*x2^4)/(4*x1^2*(-1 + x1^2)*x2*
         (x1 + x2)^2) + ((-4*x1 - 4*x1^2*x2 + 2*x1^6*x2 + 2*x1*x2^2 + 
          3*x1^5*x2^2 - 3*x1^3*x2^4)*H[0, x2])/(2*(-1 + x1^2)*x2*
         (x1 + x2)^2) - (2*(2*x1 + 2*x1^2*x2 - x1*x2^2 + x1^3*x2^4)*H[1, x2])/
        ((-1 + x1^2)*x2*(x1 + x2)^2)) + G[-x2, x1]*
      ((60*x1^4 + 12*x1^3*x2 + 60*x1^5*x2 + 12*x1^9*x2 - 48*x1^2*x2^2 - 
         4*x1^6*x2^2 + 37*x1^8*x2^2 - 36*x1*x2^3 - 20*x1^3*x2^3 - 
         16*x1^5*x2^3 + 30*x1^7*x2^3 + 8*x2^4 - 34*x1^2*x2^4 + 4*x1^4*x2^4 + 
         19*x1^6*x2^4)/(4*x1^3*(-1 + x1^2)*x2*(x1 + x2)^2) + 
       ((-12*x1^4 - 4*x1^3*x2 - 10*x1^5*x2 + 2*x1^9*x2 - 2*x1^2*x2^2 + 
          5*x1^4*x2^2 + 3*x1^8*x2^2 - 8*x1*x2^3 + 8*x1^3*x2^3 - 6*x2^4 + 
          5*x1^2*x2^4 - 5*x1^6*x2^4)*H[-1, x2])/(2*x1^3*(-1 + x1^2)*x2*
         (x1 + x2)^2) + ((12*x1^4 + 4*x1^3*x2 + 10*x1^5*x2 - 2*x1^9*x2 + 
          2*x1^2*x2^2 - 5*x1^4*x2^2 - 3*x1^8*x2^2 + 8*x1*x2^3 - 8*x1^3*x2^3 + 
          6*x2^4 - 5*x1^2*x2^4 + 5*x1^6*x2^4)*H[0, x2])/
        (2*x1^3*(-1 + x1^2)*x2*(x1 + x2)^2) + 
       ((12*x1^4 + 4*x1^3*x2 + 10*x1^5*x2 - 2*x1^9*x2 + 2*x1^2*x2^2 - 
          5*x1^4*x2^2 - 3*x1^8*x2^2 + 8*x1*x2^3 - 8*x1^3*x2^3 + 6*x2^4 - 
          5*x1^2*x2^4 + 5*x1^6*x2^4)*H[1, x2])/(x1^3*(-1 + x1^2)*x2*
         (x1 + x2)^2)) + ((8*x1^4 + 4*x1^3*x2 + 6*x1^5*x2 - 2*x1^9*x2 + 
        2*x1^2*x2^2 - 3*x1^4*x2^2 - 3*x1^8*x2^2 + 8*x1*x2^3 - 8*x1^3*x2^3 + 
        6*x2^4 - 5*x1^2*x2^4 + 3*x1^6*x2^4)*H[-1, -1, x1])/
      (x1^3*(-1 + x1^2)*x2*(x1 + x2)^2) + 
     ((8*x1^4 + 4*x1^3*x2 + 6*x1^5*x2 - 2*x1^9*x2 + 2*x1^2*x2^2 - 
        3*x1^4*x2^2 - 3*x1^8*x2^2 + 8*x1*x2^3 - 8*x1^3*x2^3 + 6*x2^4 - 
        5*x1^2*x2^4 + 3*x1^6*x2^4)*H[-1, 0, x1])/(2*x1^3*(-1 + x1^2)*x2*
       (x1 + x2)^2) + ((-8*x1^4 - 4*x1^3*x2 - 6*x1^5*x2 + 2*x1^9*x2 - 
        2*x1^2*x2^2 + 3*x1^4*x2^2 + 3*x1^8*x2^2 - 8*x1*x2^3 + 8*x1^3*x2^3 - 
        6*x2^4 + 5*x1^2*x2^4 - 3*x1^6*x2^4)*H[-1, 1, x1])/
      (x1^3*(-1 + x1^2)*x2*(x1 + x2)^2) + 
     ((-4*x1^4 - 8*x1^3*x2 - 2*x1^9*x2 - 4*x1^2*x2^2 - 3*x1^8*x2^2 - 
        16*x1*x2^3 + 16*x1^3*x2^3 - 12*x2^4 + 10*x1^2*x2^4 + 3*x1^6*x2^4)*
       H[0, -1, x1])/(2*x1^3*(-1 + x1^2)*x2*(x1 + x2)^2) + 
     ((2*x1 + 2*x1^2*x2 - x1*x2^2 + x1^3*x2^4)*H[0, 0, x1])/
      ((-1 + x1^2)*x2*(x1 + x2)^2) - 
     (2*(2*x1 + 2*x1^2*x2 - x1*x2^2 + x1^3*x2^4)*H[0, 1, x1])/
      ((-1 + x1^2)*x2*(x1 + x2)^2) + 
     ((-16*x1^4 - 12*x1^3*x2 - 10*x1^5*x2 + 6*x1^9*x2 - 6*x1^2*x2^2 + 
        5*x1^4*x2^2 + 9*x1^8*x2^2 - 24*x1*x2^3 + 24*x1^3*x2^3 - 18*x2^4 + 
        15*x1^2*x2^4 - 5*x1^6*x2^4)*H[1, -1, x1])/(2*x1^3*(-1 + x1^2)*x2*
       (x1 + x2)^2) - (2*(2*x1 + 2*x1^2*x2 - x1*x2^2 + x1^3*x2^4)*
       H[1, 0, x1])/((-1 + x1^2)*x2*(x1 + x2)^2) + 
     (2*(-4*x1 - 2*x1^2 + 4*x1*x2 + 2*x1^2*x2 + 2*x2^2 + 2*x1*x2^2 - 
        x1^2*x2^2 - 2*x2^3 - 2*x1*x2^3 + x2^4 + 2*x1*x2^4 + 2*x1^2*x2^4)*
       H[1, 1, x1])/((1 + x1)*x2*(x1 + x2)^2) + 
     ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[-1, -1, -1, x2])/(2*x2) + 
     ((-2 + 2*x2 - x2^2)*delta[1 - x1]*H[-1, -1, 0, x2])/(2*x2) + 
     ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[-1, -1, 1, x2])/x2 + 
     ((-2 + 2*x2 - x2^2)*delta[1 - x1]*H[-1, 0, -1, x2])/(2*x2) + 
     ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[-1, 0, 0, x2])/(2*x2) + 
     ((4 - 2*x2 + x2^2)*delta[1 - x1]*H[-1, 0, 1, x2])/(4*x2) + 
     ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[-1, 1, -1, x2])/x2 + 
     ((4 - 2*x2 + x2^2)*delta[1 - x1]*H[-1, 1, 0, x2])/(4*x2) + 
     (2*(2 - 2*x2 + x2^2)*delta[1 - x1]*H[-1, 1, 1, x2])/x2 + 
     ((-8 + 6*x2 - 3*x2^2)*delta[1 - x1]*H[0, -1, -1, x2])/(4*x2) + 
     ((8 - 6*x2 + 3*x2^2)*delta[1 - x1]*H[0, -1, 0, x2])/(4*x2) + 
     ((-4 + 2*x2 - x2^2)*delta[1 - x1]*H[0, -1, 1, x2])/(4*x2) + 
     ((16 - 10*x2 + 5*x2^2)*delta[1 - x1]*H[0, 0, -1, x2])/(4*x2) + 
     ((-32 + 18*x2 - 9*x2^2)*delta[1 - x1]*H[0, 0, 0, x2])/(8*x2) + 
     ((16 - 10*x2 + 5*x2^2)*delta[1 - x1]*H[0, 0, 1, x2])/(4*x2) + 
     ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[0, 1, -1, x2])/(2*x2) + 
     ((8 - 6*x2 + 3*x2^2)*delta[1 - x1]*H[0, 1, 0, x2])/(4*x2) + 
     ((-8 + 6*x2 - 3*x2^2)*delta[1 - x1]*H[0, 1, 1, x2])/(2*x2) + 
     ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[1, -1, -1, x2])/(2*x2) + 
     ((8 - 6*x2 + 3*x2^2)*delta[1 - x1]*H[1, -1, 0, x2])/(4*x2) + 
     ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[1, -1, 1, x2])/x2 + 
     ((8 - 6*x2 + 3*x2^2)*delta[1 - x1]*H[1, 0, -1, x2])/(4*x2) + 
     ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[1, 0, 0, x2])/(2*x2) + 
     ((-2 + 2*x2 - x2^2)*delta[1 - x1]*H[1, 0, 1, x2])/x2 + 
     ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[1, 1, -1, x2])/x2 + 
     ((-2 + 2*x2 - x2^2)*delta[1 - x1]*H[1, 1, 0, x2])/x2 + 
     (2*(2 - 2*x2 + x2^2)*delta[1 - x1]*H[1, 1, 1, x2])/x2 + 
     ((20*x1^3 + 20*x1^4 + 20*x1^2*x2 + 8*x1^3*x2 - 8*x1^4*x2 + 8*x1^6*x2 - 
        8*x1*x2^2 - 12*x1^2*x2^2 - 5*x1^3*x2^2 - x1^4*x2^2 + 4*x1^5*x2^2 - 
        24*x2^3 + 11*x1^2*x2^3 - x1^3*x2^3 + 4*x1^4*x2^3)*Log[2])/
      (4*(-1 + x1)*x1^2*(1 + x1)*x2*(x1 + x2)) + 
     ((-2 + 2*x2 - x2^2)*Log[2]^2)/((-1 + x1)*x2) + 
     D1[x1]*((20 - 24*x2 + 7*x2^2)/(4*x2) - (2*(2 - 2*x2 + x2^2)*Log[2])/
        x2) + H[-1, x1]*((-40*x1^4 - 12*x1^3*x2 - 40*x1^5*x2 - 2*x1^6*x2 + 
         2*x1^7*x2 - 4*x1^8*x2 - 12*x1^9*x2 + 38*x1^2*x2^2 + 4*x1^3*x2^2 - 
         9*x1^4*x2^2 - 6*x1^5*x2^2 + 6*x1^6*x2^2 - 6*x1^7*x2^2 - 
         33*x1^8*x2^2 + 24*x1*x2^3 + 16*x1^2*x2^3 + 22*x1^3*x2^3 - 
         10*x1^4*x2^3 + 10*x1^5*x2^3 - 4*x1^6*x2^3 - 26*x1^7*x2^3 - 8*x2^4 + 
         12*x1*x2^4 + 28*x1^2*x2^4 - 6*x1^3*x2^4 - 2*x1^4*x2^4 - 
         2*x1^5*x2^4 - 12*x1^6*x2^4)/(4*x1^3*(-1 + x1^2)*x2*(x1 + x2)^2) + 
       (2*(2*x1 + 2*x1^2*x2 - x1*x2^2 + x1^3*x2^4)*H[-1, x2])/
        ((-1 + x1^2)*x2*(x1 + x2)^2) + 
       ((-4*x1 - 4*x1^2*x2 + 2*x1^6*x2 + 2*x1*x2^2 + 3*x1^5*x2^2 - 
          3*x1^3*x2^4)*H[0, x2])/((-1 + x1^2)*x2*(x1 + x2)^2) + 
       ((-8*x1^4 - 4*x1^3*x2 - 6*x1^5*x2 + 2*x1^9*x2 - 2*x1^2*x2^2 + 
          3*x1^4*x2^2 + 3*x1^8*x2^2 - 8*x1*x2^3 + 8*x1^3*x2^3 - 6*x2^4 + 
          5*x1^2*x2^4 - 3*x1^6*x2^4)*H[1, x2])/(x1^3*(-1 + x1^2)*x2*
         (x1 + x2)^2) + ((-4*x1^3 - 2*x1^5 - 2*x1^7 - 2*x1^2*x2 - 3*x1^4*x2 - 
          3*x1^6*x2 - 8*x1*x2^2 - 6*x2^3 - x1^2*x2^3 - x1^4*x2^3)*Log[2])/
        (2*x1^3*(x1 + x2)^2)) + H[1, x1]*
      ((-40*x1^3 - 20*x1^4 + 40*x1^3*x2 + 16*x1^4*x2 - 4*x1^5*x2 - 
         8*x1^6*x2 + 20*x1*x2^2 + 32*x1^2*x2^2 + 22*x1^3*x2^2 - 7*x1^4*x2^2 - 
         4*x1^5*x2^2 + 8*x1^6*x2^2 + 24*x2^3 - 8*x1*x2^3 - 36*x1^2*x2^3 - 
         26*x1^3*x2^3 + 8*x1^5*x2^3 - 24*x2^4 - 12*x1*x2^4 + 7*x1^2*x2^4 + 
         10*x1^3*x2^4 + 14*x1^4*x2^4)/(4*x1^2*(1 + x1)*x2*(x1 + x2)^2) + 
       (2*(-4*x1 - 2*x1^2 + 4*x1*x2 + 2*x1^2*x2 + 2*x2^2 + 2*x1*x2^2 - 
          x1^2*x2^2 - 2*x2^3 - 2*x1*x2^3 + x2^4 + 2*x1*x2^4 + 2*x1^2*x2^4)*
         H[1, x2])/((1 + x1)*x2*(x1 + x2)^2) + 
       ((8*x1^5 + 4*x1^3*x2 + 12*x1^4*x2 - 6*x1^5*x2 - 2*x1^6*x2 + 
          2*x1^7*x2 - 2*x1^8*x2 + 2*x1^2*x2^2 + 6*x1^3*x2^2 - 13*x1^4*x2^2 + 
          x1^5*x2^2 + 3*x1^6*x2^2 - 3*x1^7*x2^2 + 8*x1*x2^3 - 8*x1^2*x2^3 - 
          8*x1^3*x2^3 + 8*x1^4*x2^3 + 6*x2^4 - 6*x1*x2^4 + x1^2*x2^4 + 
          3*x1^3*x2^4 + x1^4*x2^4 - x1^5*x2^4)*Log[2])/(2*(-1 + x1)*x1^3*x2*
         (x1 + x2)^2)) + D0[x1]*((-156 + 4*Pi^2 + 147*x2 - 10*Pi^2*x2 - 
         12*x2^2 + 5*Pi^2*x2^2)/(24*x2) + ((20 - 12*x2 - x2^2)*Log[2])/
        (4*x2) + ((-2 + 2*x2 - x2^2)*Log[2]^2)/x2) + 
     H[0, 0, x2]*((8*x1 - 16*x1^2 - 16*x1^3 - 32*x1*x2 - 14*x1^2*x2 + 
         10*x1^3*x2 - 16*x2^2 + 15*x1^2*x2^2 - 5*x1^3*x2^2 + 10*x2^3 - 
         10*x1^2*x2^3 - 5*x2^4 - 5*x1*x2^4 + 4*x1^3*x2^4)/
        (4*(-1 + x1)*(1 + x1)*x2*(x1 + x2)^2) + 
       ((-16 + 10*x2 - 5*x2^2)*D0[x1])/(4*x2) + delta[1 - x1]*
        ((80 - 48*x2 - 35*x2^2)/(16*x2) + ((-16 + 10*x2 - 5*x2^2)*Log[2])/
          (4*x2))) + H[-1, -1, x2]*((-4*x1 - 2*x1^2 + 4*x1*x2 + 2*x1^2*x2 + 
         2*x2^2 + 2*x1*x2^2 - x1^2*x2^2 - 2*x2^3 - 2*x1*x2^3 + x2^4 + 
         2*x1*x2^4 + 2*x1^2*x2^4)/((1 + x1)*x2*(x1 + x2)^2) + 
       ((-2 + 2*x2 - x2^2)*D0[x1])/x2 + delta[1 - x1]*
        ((20 - 12*x2 - x2^2)/(8*x2) + ((-2 + 2*x2 - x2^2)*Log[2])/(2*x2))) + 
     ((-4*x1 - 2*x1^2 + 4*x1*x2 + 2*x1^2*x2 + 2*x2^2 + 2*x1*x2^2 - 
         x1^2*x2^2 - 2*x2^3 - 2*x1*x2^3 + x2^4 + 2*x1*x2^4 + 2*x1^2*x2^4)/
        (2*(1 + x1)*x2*(x1 + x2)^2) + ((-2 + 2*x2 - x2^2)*D0[x1])/(2*x2) + 
       ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[-1, x2])/(2*x2) + 
       ((-8 + 6*x2 - 3*x2^2)*delta[1 - x1]*H[0, x2])/(8*x2) + 
       ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[1, x2])/(2*x2) + 
       delta[1 - x1]*((20 - 24*x2 + 7*x2^2)/(16*x2) + 
         ((-2 + 2*x2 - x2^2)*Log[2])/(2*x2)))/ep^2 + 
     H[1, -1, x2]*((-2*x1 - 2*x1^2 - 2*x1^3 - 4*x1*x2 - 4*x1^2*x2 + 
         2*x1^3*x2 - 2*x2^2 + 3*x1*x2^2 + 3*x1^2*x2^2 - x1^3*x2^2 + 2*x2^3 - 
         2*x1^2*x2^3 - x2^4 - x1*x2^4 - x1^3*x2^4)/((-1 + x1)*(1 + x1)*x2*
         (x1 + x2)^2) + ((-2 + 2*x2 - x2^2)*D0[x1])/x2 + 
       delta[1 - x1]*((20 - 24*x2 + 7*x2^2)/(8*x2) + 
         ((-2 + 2*x2 - x2^2)*Log[2])/(2*x2))) + 
     H[-1, 1, x2]*((-2*(2*x1 + 2*x1^2 + 2*x1^3 + 4*x1*x2 + 4*x1^2*x2 - 
          2*x1^3*x2 + 2*x2^2 - 3*x1*x2^2 - 3*x1^2*x2^2 + x1^3*x2^2 - 2*x2^3 + 
          2*x1^2*x2^3 + x2^4 + x1*x2^4 + x1^3*x2^4))/((-1 + x1)*(1 + x1)*x2*
         (x1 + x2)^2) - (2*(2 - 2*x2 + x2^2)*D0[x1])/x2 + 
       delta[1 - x1]*((20 - 12*x2 - x2^2)/(4*x2) + 
         ((-2 + 2*x2 - x2^2)*Log[2])/x2)) + 
     H[1, 1, x2]*((2*(-4*x1 - 2*x1^2 + 4*x1*x2 + 2*x1^2*x2 + 2*x2^2 + 
          2*x1*x2^2 - x1^2*x2^2 - 2*x2^3 - 2*x1*x2^3 + x2^4 + 2*x1*x2^4 + 
          2*x1^2*x2^4))/((1 + x1)*x2*(x1 + x2)^2) - 
       (2*(2 - 2*x2 + x2^2)*D0[x1])/x2 + delta[1 - x1]*
        ((20 - 24*x2 + 7*x2^2)/(4*x2) + ((-2 + 2*x2 - x2^2)*Log[2])/x2)) + 
     H[1, 0, x2]*((2*x1 + 2*x1^2 + 2*x1^3 + 4*x1*x2 + 4*x1^2*x2 - 2*x1^3*x2 + 
         2*x2^2 - 3*x1*x2^2 - 3*x1^2*x2^2 + x1^3*x2^2 - 2*x2^3 + 
         2*x1^2*x2^3 + x2^4 + x1*x2^4 + x1^3*x2^4)/((-1 + x1)*(1 + x1)*x2*
         (x1 + x2)^2) + ((2 - 2*x2 + x2^2)*D0[x1])/x2 + 
       delta[1 - x1]*((-20 + 24*x2 - 7*x2^2)/(8*x2) + 
         ((2 - 2*x2 + x2^2)*Log[2])/(2*x2))) + 
     H[-1, 0, x2]*((4*x1 + 2*x1^2 - 4*x1*x2 - 2*x1^2*x2 - 2*x2^2 - 
         2*x1*x2^2 + x1^2*x2^2 + 2*x2^3 + 2*x1*x2^3 - x2^4 - 2*x1*x2^4 - 
         2*x1^2*x2^4)/((1 + x1)*x2*(x1 + x2)^2) + ((2 - 2*x2 + x2^2)*D0[x1])/
        x2 + delta[1 - x1]*((-20 + 12*x2 + x2^2)/(8*x2) + 
         ((2 - 2*x2 + x2^2)*Log[2])/(2*x2))) + 
     H[0, -1, x2]*((-4*x1 + 8*x1^2 + 8*x1^3 + 16*x1*x2 + 6*x1^2*x2 - 
         6*x1^3*x2 + 2*x1^6*x2 + 8*x2^2 - 2*x1*x2^2 - 9*x1^2*x2^2 + 
         3*x1^3*x2^2 + 3*x1^5*x2^2 - 6*x2^3 + 6*x1^2*x2^3 + 3*x2^4 + 
         3*x1*x2^4 - 3*x1^3*x2^4)/(2*(-1 + x1)*(1 + x1)*x2*(x1 + x2)^2) + 
       ((8 - 6*x2 + 3*x2^2)*D0[x1])/(2*x2) + delta[1 - x1]*
        ((5*(-8 + 4*x2 + 3*x2^2))/(8*x2) + ((8 - 6*x2 + 3*x2^2)*Log[2])/
          (4*x2))) + H[0, 1, x2]*((8*x1 + 8*x1^2 + 8*x1^3 + 16*x1*x2 + 
         18*x1^2*x2 - 6*x1^3*x2 - 4*x1^6*x2 + 8*x2^2 - 8*x1*x2^2 - 
         9*x1^2*x2^2 + 3*x1^3*x2^2 - 6*x1^5*x2^2 - 6*x2^3 + 6*x1^2*x2^3 + 
         3*x2^4 + 3*x1*x2^4 + 6*x1^3*x2^4)/(2*(-1 + x1)*(1 + x1)*x2*
         (x1 + x2)^2) + ((8 - 6*x2 + 3*x2^2)*D0[x1])/(2*x2) + 
       delta[1 - x1]*((-40 + 32*x2 + 7*x2^2)/(8*x2) + 
         ((8 - 6*x2 + 3*x2^2)*Log[2])/(4*x2))) + 
     H[0, x2]*((40*x1^3 + 40*x1^4 + 40*x1^5 + 80*x1^3*x2 + 88*x1^4*x2 - 
         28*x1^5*x2 - 4*x1^6*x2 + 8*x1^7*x2 + 24*x1^8*x2 - 20*x1*x2^2 + 
         32*x1^2*x2^2 - 42*x1^3*x2^2 - 59*x1^4*x2^2 - 19*x1^5*x2^2 + 
         12*x1^6*x2^2 + 66*x1^7*x2^2 - 24*x2^3 - 32*x1*x2^3 - 28*x1^2*x2^3 - 
         26*x1^3*x2^3 - 34*x1^4*x2^3 + 8*x1^5*x2^3 + 52*x1^6*x2^3 - 24*x2^4 - 
         12*x1*x2^4 + 5*x1^2*x2^4 - 3*x1^3*x2^4 + 4*x1^4*x2^4 + 24*x1^5*x2^4)/
        (8*(-1 + x1)*x1^2*(1 + x1)*x2*(x1 + x2)^2) + 
       ((-8 + 6*x2 - 3*x2^2)*D1[x1])/(2*x2) + 
       ((8*x1^4 + 8*x1^5 + 8*x1^6 + 4*x1^3*x2 + 16*x1^4*x2 + 16*x1^5*x2 - 
          6*x1^6*x2 - 6*x1^9*x2 + 2*x1^2*x2^2 + 8*x1^3*x2^2 - 7*x1^4*x2^2 - 
          9*x1^5*x2^2 + 3*x1^6*x2^2 - 9*x1^8*x2^2 + 8*x1*x2^3 - 
          14*x1^3*x2^3 + 6*x1^5*x2^3 + 6*x2^4 - 5*x1^2*x2^4 + 3*x1^3*x2^4 + 
          3*x1^4*x2^4 + 5*x1^6*x2^4)*H[1, x1])/(2*(-1 + x1)*x1^3*(1 + x1)*x2*
         (x1 + x2)^2) + ((-8 + 6*x2 - 3*x2^2)*Log[2])/(2*(-1 + x1)*x2) + 
       D0[x1]*((40 - 32*x2 - 7*x2^2)/(8*x2) + ((-8 + 6*x2 - 3*x2^2)*Log[2])/
          (2*x2)) + delta[1 - x1]*((-312 + 8*Pi^2 + 123*x2 - 12*Pi^2*x2 + 
           48*x2^2 + 6*Pi^2*x2^2)/(48*x2) - (5*(-8 + 4*x2 + 3*x2^2)*Log[2])/
          (8*x2) + ((-8 + 6*x2 - 3*x2^2)*Log[2]^2)/(4*x2))) + 
     H[1, x2]*((-40*x1^3 - 20*x1^4 + 40*x1^3*x2 + 16*x1^4*x2 - 4*x1^5*x2 - 
         8*x1^6*x2 + 20*x1*x2^2 + 32*x1^2*x2^2 + 22*x1^3*x2^2 - 7*x1^4*x2^2 - 
         4*x1^5*x2^2 + 8*x1^6*x2^2 + 24*x2^3 - 8*x1*x2^3 - 36*x1^2*x2^3 - 
         26*x1^3*x2^3 + 8*x1^5*x2^3 - 24*x2^4 - 12*x1*x2^4 + 7*x1^2*x2^4 + 
         10*x1^3*x2^4 + 14*x1^4*x2^4)/(4*x1^2*(1 + x1)*x2*(x1 + x2)^2) + 
       (2*(2 - 2*x2 + x2^2)*D1[x1])/x2 + ((-12 + 10*x2 - 5*x2^2)*
         delta[1 - x1]*H[-1, 0, x2])/(4*x2) + 
       ((-12 + 10*x2 - 5*x2^2)*delta[1 - x1]*H[0, -1, x2])/(4*x2) + 
       ((-2*x1 + 2*x1^2 + 2*x1^3 + 4*x1*x2 - 2*x1^3*x2 + 2*x2^2 - x1*x2^2 - 
          3*x1^2*x2^2 + x1^3*x2^2 - 2*x2^3 + 2*x1^2*x2^3 + x2^4 + x1*x2^4 - 
          x1^3*x2^4)*Log[2])/((-1 + x1)*(1 + x1)*x2*(x1 + x2)^2) + 
       D0[x1]*((-20 + 24*x2 - 7*x2^2)/(4*x2) + ((2 - 2*x2 + x2^2)*Log[2])/
          x2) + delta[1 - x1]*((52 - 4*Pi^2 - 49*x2 + 4*Pi^2*x2 + 4*x2^2 - 
           2*Pi^2*x2^2)/(8*x2) + ((-20 + 24*x2 - 7*x2^2)*Log[2])/(8*x2) + 
         ((2 - 2*x2 + x2^2)*Log[2]^2)/(4*x2))) + 
     H[-1, x2]*((-20*x1^3 - 20*x1^4 - 20*x1^5 - 40*x1^3*x2 - 48*x1^4*x2 + 
         10*x1^5*x2 - 2*x1^6*x2 - 4*x1^7*x2 + 10*x1*x2^2 - 16*x1^2*x2^2 + 
         13*x1^3*x2^2 + 19*x1^4*x2^2 - x1^5*x2^2 - 6*x1^6*x2^2 - 
         4*x1^7*x2^2 + 12*x2^3 + 16*x1*x2^3 + 10*x1^2*x2^3 + 4*x1^3*x2^3 + 
         8*x1^4*x2^3 - 4*x1^5*x2^3 - 4*x1^6*x2^3 + 12*x2^4 + 6*x1*x2^4 - 
         5*x1^2*x2^4 - x1^3*x2^4 - 2*x1^4*x2^4 - 7*x1^5*x2^4)/
        (4*(-1 + x1)*x1^2*(1 + x1)*x2*(x1 + x2)^2) + 
       (2*(2 - 2*x2 + x2^2)*D1[x1])/x2 + 
       ((2*x1 + 2*x1^2*x2 - x1*x2^2 + x1^3*x2^4)*H[0, x1])/
        ((-1 + x1^2)*x2*(x1 + x2)^2) + 
       ((-8*x1^4 - 8*x1^5 - 8*x1^6 - 4*x1^3*x2 - 16*x1^4*x2 - 14*x1^5*x2 + 
          8*x1^6*x2 + 2*x1^9*x2 - 2*x1^2*x2^2 - 8*x1^3*x2^2 + 11*x1^4*x2^2 + 
          12*x1^5*x2^2 - 4*x1^6*x2^2 + 3*x1^8*x2^2 - 8*x1*x2^3 + 
          16*x1^3*x2^3 - 8*x1^5*x2^3 - 6*x2^4 + 5*x1^2*x2^4 - 4*x1^3*x2^4 - 
          4*x1^4*x2^4 - 3*x1^6*x2^4)*H[1, x1])/(2*(-1 + x1)*x1^3*(1 + x1)*x2*
         (x1 + x2)^2) + ((-2*x1 + 2*x1^2 + 2*x1^3 + 4*x1*x2 - 2*x1^3*x2 + 
          2*x2^2 - x1*x2^2 - 3*x1^2*x2^2 + x1^3*x2^2 - 2*x2^3 + 2*x1^2*x2^3 + 
          x2^4 + x1*x2^4 - x1^3*x2^4)*Log[2])/((-1 + x1)*(1 + x1)*x2*
         (x1 + x2)^2) + D0[x1]*((-20 + 12*x2 + x2^2)/(4*x2) + 
         ((2 - 2*x2 + x2^2)*Log[2])/x2) + delta[1 - x1]*
        ((52 - 4*Pi^2 - 19*x2 + 4*Pi^2*x2 - 8*x2^2 - 2*Pi^2*x2^2)/(8*x2) + 
         ((-20 + 12*x2 + x2^2)*Log[2])/(8*x2) + ((2 - 2*x2 + x2^2)*Log[2]^2)/
          (4*x2))) + ((-40*x1^3 - 20*x1^4 + 40*x1^3*x2 + 16*x1^4*x2 - 
         4*x1^5*x2 - 8*x1^6*x2 + 20*x1*x2^2 + 32*x1^2*x2^2 + 22*x1^3*x2^2 - 
         7*x1^4*x2^2 - 4*x1^5*x2^2 + 8*x1^6*x2^2 + 24*x2^3 - 8*x1*x2^3 - 
         36*x1^2*x2^3 - 26*x1^3*x2^3 + 8*x1^5*x2^3 - 24*x2^4 - 12*x1*x2^4 + 
         7*x1^2*x2^4 + 10*x1^3*x2^4 + 14*x1^4*x2^4)/(8*x1^2*(1 + x1)*x2*
         (x1 + x2)^2) + ((2 - 2*x2 + x2^2)*D1[x1])/x2 + 
       ((12*x1^4 + 4*x1^3*x2 + 10*x1^5*x2 - 2*x1^9*x2 + 2*x1^2*x2^2 - 
          5*x1^4*x2^2 - 3*x1^8*x2^2 + 8*x1*x2^3 - 8*x1^3*x2^3 + 6*x2^4 - 
          5*x1^2*x2^4 + 5*x1^6*x2^4)*G[-x2, x1])/(2*x1^3*(-1 + x1^2)*x2*
         (x1 + x2)^2) + ((-8*x1^4 - 4*x1^3*x2 - 6*x1^5*x2 + 2*x1^9*x2 - 
          2*x1^2*x2^2 + 3*x1^4*x2^2 + 3*x1^8*x2^2 - 8*x1*x2^3 + 8*x1^3*x2^3 - 
          6*x2^4 + 5*x1^2*x2^4 - 3*x1^6*x2^4)*H[-1, x1])/
        (2*x1^3*(-1 + x1^2)*x2*(x1 + x2)^2) + 
       ((-2*x1 - 2*x1^2*x2 + x1*x2^2 - x1^3*x2^4)*H[0, x1])/
        ((-1 + x1^2)*x2*(x1 + x2)^2) + 
       ((-4*x1 - 2*x1^2 + 4*x1*x2 + 2*x1^2*x2 + 2*x2^2 + 2*x1*x2^2 - 
          x1^2*x2^2 - 2*x2^3 - 2*x1*x2^3 + x2^4 + 2*x1*x2^4 + 2*x1^2*x2^4)*
         H[1, x1])/((1 + x1)*x2*(x1 + x2)^2) + 
       ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[-1, -1, x2])/(2*x2) + 
       ((-2 + 2*x2 - x2^2)*delta[1 - x1]*H[-1, 0, x2])/(2*x2) + 
       ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[-1, 1, x2])/x2 + 
       ((-8 + 6*x2 - 3*x2^2)*delta[1 - x1]*H[0, -1, x2])/(4*x2) + 
       ((16 - 10*x2 + 5*x2^2)*delta[1 - x1]*H[0, 0, x2])/(8*x2) + 
       ((-8 + 6*x2 - 3*x2^2)*delta[1 - x1]*H[0, 1, x2])/(4*x2) + 
       ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[1, -1, x2])/(2*x2) + 
       ((-2 + 2*x2 - x2^2)*delta[1 - x1]*H[1, 0, x2])/(2*x2) + 
       ((2 - 2*x2 + x2^2)*delta[1 - x1]*H[1, 1, x2])/x2 + 
       ((2 - 2*x2 + x2^2)*Log[2])/((-1 + x1)*x2) + 
       D0[x1]*((-20 + 24*x2 - 7*x2^2)/(8*x2) + ((2 - 2*x2 + x2^2)*Log[2])/
          x2) + delta[1 - x1]*((156 - 4*Pi^2 - 147*x2 + 10*Pi^2*x2 + 
           12*x2^2 - 5*Pi^2*x2^2)/(48*x2) + ((-20 + 12*x2 + x2^2)*Log[2])/
          (8*x2) + ((2 - 2*x2 + x2^2)*Log[2]^2)/(2*x2)) + 
       H[-1, x2]*((-2*x1 - 2*x1^2 - 2*x1^3 - 4*x1*x2 - 4*x1^2*x2 + 
           2*x1^3*x2 - 2*x2^2 + 3*x1*x2^2 + 3*x1^2*x2^2 - x1^3*x2^2 + 
           2*x2^3 - 2*x1^2*x2^3 - x2^4 - x1*x2^4 - x1^3*x2^4)/
          ((-1 + x1)*(1 + x1)*x2*(x1 + x2)^2) + ((-2 + 2*x2 - x2^2)*D0[x1])/
          x2 + delta[1 - x1]*((20 - 12*x2 - x2^2)/(8*x2) + 
           ((-2 + 2*x2 - x2^2)*Log[2])/(2*x2))) + 
       H[1, x2]*((-4*x1 - 2*x1^2 + 4*x1*x2 + 2*x1^2*x2 + 2*x2^2 + 2*x1*x2^2 - 
           x1^2*x2^2 - 2*x2^3 - 2*x1*x2^3 + x2^4 + 2*x1*x2^4 + 2*x1^2*x2^4)/
          ((1 + x1)*x2*(x1 + x2)^2) + ((-2 + 2*x2 - x2^2)*D0[x1])/x2 + 
         delta[1 - x1]*((20 - 24*x2 + 7*x2^2)/(8*x2) + 
           ((-2 + 2*x2 - x2^2)*Log[2])/(2*x2))) + 
       H[0, x2]*((8*x1 + 8*x1^2 + 8*x1^3 + 16*x1*x2 + 18*x1^2*x2 - 
           6*x1^3*x2 - 4*x1^6*x2 + 8*x2^2 - 8*x1*x2^2 - 9*x1^2*x2^2 + 
           3*x1^3*x2^2 - 6*x1^5*x2^2 - 6*x2^3 + 6*x1^2*x2^3 + 3*x2^4 + 
           3*x1*x2^4 + 6*x1^3*x2^4)/(4*(-1 + x1)*(1 + x1)*x2*(x1 + x2)^2) + 
         ((8 - 6*x2 + 3*x2^2)*D0[x1])/(4*x2) + delta[1 - x1]*
          ((-40 + 32*x2 + 7*x2^2)/(16*x2) + ((8 - 6*x2 + 3*x2^2)*Log[2])/
            (4*x2))))/ep + delta[1 - x1]*
      (((-156 + 4*Pi^2 + 57*x2 - 10*Pi^2*x2 + 24*x2^2 + 5*Pi^2*x2^2)*Log[2])/
        (24*x2) + ((20 - 6*x2 - 5*x2^2)*Log[2]^2)/(8*x2) + 
       ((-2 + 2*x2 - x2^2)*Log[2]^3)/(3*x2) + 
       (440 - 20*Pi^2 - 386*x2 + 48*Pi^2*x2 - 98*x2^2 - 54*Pi^2*x2^2 + 
         128*(2 - 2*Zeta[3]) - 128*x2*(2 - 2*Zeta[3]) + 
         64*x2^2*(2 - 2*Zeta[3]) + 128*Zeta[3] - 2*x2*Zeta[3] + x2^2*Zeta[3])/
        (96*x2))
 
Et14 = (-4*x1^3 + 2*x1^4 + 2*x1^5 + 92*x1^2*x2 - 54*x1^3*x2 - 66*x1^4*x2 + 
       3*Pi^2*x1^4*x2 + 28*x1^5*x2 + 3*Pi^2*x1^5*x2 - 18*x1^6*x2 + 
       18*x1^7*x2 - 3*Pi^2*x1^8*x2 + 438*x1*x2^2 - 368*x1^2*x2^2 - 
       326*x1^3*x2^2 + 3*Pi^2*x1^3*x2^2 + 262*x1^4*x2^2 + 6*Pi^2*x1^4*x2^2 - 
       54*x1^5*x2^2 + 3*Pi^2*x1^5*x2^2 + 66*x1^6*x2^2 - 18*x1^7*x2^2 - 
       6*Pi^2*x1^7*x2^2 + 396*x2^3 - 708*x1*x2^3 - 84*x1^2*x2^3 + 
       594*x1^3*x2^3 + 3*Pi^2*x1^3*x2^3 - 216*x1^4*x2^3 + 3*Pi^2*x1^4*x2^3 + 
       66*x1^5*x2^3 - 48*x1^6*x2^3 - 3*Pi^2*x1^6*x2^3 - 396*x2^4 + 
       270*x1*x2^4 + 360*x1^2*x2^4 - 210*x1^3*x2^4 + 18*x1^4*x2^4 - 
       42*x1^5*x2^4)/(6*(-1 + x1)*x1^3*(1 + x1)*x2*(x1 + x2)) + 
     ((4 + 3*x2 - 3*x2^2 - 4*x2^3)*D1[x1])/(3*x2) - 
     (6*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + x1^5*x2 + 8*x2^2)*
       G[-1, -x2, x1])/x1^4 - (2*(4*x1^2 - 2*x1^4 + x1^8 + 12*x1*x2 - 
        10*x1^3*x2 + x1^7*x2 + 16*x2^2 - 16*x1^2*x2^2)*G[0, -x2, x1])/
      (x1^4*(-1 + x1^2)) - (6*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + 
        x1^5*x2 + 8*x2^2)*G[1, -x2, x1])/x1^4 - 
     (2*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + x1^5*x2 + 8*x2^2)*
       G[-x2, -1, x1])/x1^4 - (2*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + 
        x1^5*x2 + 8*x2^2)*G[-x2, 0, x1])/x1^4 - 
     (4*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + x1^5*x2 + 8*x2^2)*
       G[-x2, 1, x1])/x1^4 + (4*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + 
        x1^5*x2 + 8*x2^2)*G[-x2, -x2, x1])/x1^4 + 
     H[0, x1]*((-4*x1^3 - 22*x1^2*x2 + 12*x1^3*x2 + 9*x1^4*x2 - 3*x1^5*x2 + 
         3*x1^6*x2 - 6*x1^7*x2 - 60*x1*x2^2 + 48*x1^2*x2^2 + 30*x1^3*x2^2 - 
         21*x1^4*x2^2 + 9*x1^5*x2^2 - 12*x1^6*x2^2 + 6*x1^7*x2^2 - 48*x2^3 + 
         84*x1*x2^3 + 6*x1^2*x2^3 - 50*x1^3*x2^3 + 18*x1^4*x2^3 - 
         12*x1^5*x2^3 + 9*x1^6*x2^3 + 48*x2^4 - 24*x1*x2^4 - 32*x1^2*x2^4 + 
         12*x1^3*x2^4 - 6*x1^4*x2^4 + 6*x1^5*x2^4)/(3*x1^3*(-1 + x1^2)*x2*
         (x1 + x2)) - (2*(x1^4 + x1^3*x2)*H[0, x2])/(-1 + x1^2)) + 
     (((4 + 3*x2 - 3*x2^2 - 4*x2^3)*delta[1 - x1])/(12*x2) + 
       ((1 + x2)*delta[1 - x1]*H[0, x2])/2)/ep^2 + 
     G[-x2, x1]*((4*x1^4 + 22*x1^3*x2 - 6*x1^5*x2 - 3*x1^9*x2 + 
         38*x1^2*x2^2 + 2*x1^4*x2^2 - 4*x1^6*x2^2 - 6*x1^8*x2^2 + 6*x1*x2^3 + 
         60*x1^3*x2^3 - 24*x1^5*x2^3 - 5*x1^7*x2^3 - 18*x2^4 + 58*x1^2*x2^4 - 
         20*x1^4*x2^4 - 4*x1^6*x2^4)/(x1^4*(-1 + x1^2)*x2*(x1 + x2)) - 
       (2*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + x1^5*x2 + 8*x2^2)*
         H[-1, x2])/x1^4 + (2*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + 
          x1^5*x2 + 8*x2^2)*H[0, x2])/x1^4 + 
       (4*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + x1^5*x2 + 8*x2^2)*
         H[1, x2])/x1^4) + (4*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + 
        x1^5*x2 + 8*x2^2)*H[-1, -1, x1])/x1^4 + 
     ((4 + 9*x2 + 21*x2^2 + 16*x2^3)*delta[1 - x1]*H[-1, -1, x2])/(6*x2) + 
     (2*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + x1^5*x2 + 8*x2^2)*
       H[-1, 0, x1])/x1^4 + ((-4 - 9*x2 - 21*x2^2 - 16*x2^3)*delta[1 - x1]*
       H[-1, 0, x2])/(6*x2) - (4*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + 
        x1^5*x2 + 8*x2^2)*H[-1, 1, x1])/x1^4 + 
     ((4 + 9*x2 + 21*x2^2 + 16*x2^3)*delta[1 - x1]*H[-1, 1, x2])/(3*x2) + 
     (2*(4*x1^2 - 2*x1^4 + x1^8 + 12*x1*x2 - 10*x1^3*x2 + x1^7*x2 + 16*x2^2 - 
        16*x1^2*x2^2)*H[0, -1, x1])/(x1^4*(-1 + x1^2)) - 
     (6*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + x1^5*x2 + 8*x2^2)*
       H[1, -1, x1])/x1^4 + ((4 + 3*x2 - 3*x2^2 - 4*x2^3)*delta[1 - x1]*
       H[1, -1, x2])/(6*x2) + ((-4 - 3*x2 + 3*x2^2 + 4*x2^3)*delta[1 - x1]*
       H[1, 0, x2])/(6*x2) + ((4 + 3*x2 - 3*x2^2 - 4*x2^3)*delta[1 - x1]*
       H[1, 1, x2])/(3*x2) + (-1 - x2)*delta[1 - x1]*H[-1, 0, 1, x2] + 
     (-1 - x2)*delta[1 - x1]*H[-1, 1, 0, x2] + (1 + x2)*delta[1 - x1]*
      H[0, -1, -1, x2] + (-1 - x2)*delta[1 - x1]*H[0, -1, 0, x2] + 
     (1 + x2)*delta[1 - x1]*H[0, -1, 1, x2] - 3*(1 + x2)*delta[1 - x1]*
      H[0, 0, -1, x2] + (7*(1 + x2)*delta[1 - x1]*H[0, 0, 0, x2])/2 - 
     3*(1 + x2)*delta[1 - x1]*H[0, 0, 1, x2] + (-1 - x2)*delta[1 - x1]*
      H[0, 1, 0, x2] + 2*(1 + x2)*delta[1 - x1]*H[0, 1, 1, x2] + 
     (-1 - x2)*delta[1 - x1]*H[1, -1, 0, x2] + (-1 - x2)*delta[1 - x1]*
      H[1, 0, -1, x2] + ((4*x1^3 + 4*x1^4 + 24*x1^2*x2 + 9*x1^3*x2 + 
        3*x1^4*x2 - 12*x1^6*x2 + 72*x1*x2^2 - 15*x1^3*x2^2 + 21*x1^4*x2^2 - 
        12*x1^5*x2^2 + 96*x2^3 - 64*x1^2*x2^3 + 16*x1^3*x2^3 + 4*x1^4*x2^3)*
       Log[2])/(3*(-1 + x1)*x1^3*(1 + x1)*x2) + 
     H[1, x1]*((-8*x1^3 - 4*x1^4 - 44*x1^2*x2 - 16*x1^3*x2 + 9*x1^4*x2 + 
         6*x1^5*x2 + 12*x1^6*x2 - 120*x1*x2^2 - 24*x1^2*x2^2 + 39*x1^3*x2^2 - 
         3*x1^4*x2^2 + 12*x1^5*x2^2 - 12*x1^6*x2^2 - 96*x2^3 + 72*x1*x2^3 + 
         84*x1^2*x2^3 - 19*x1^3*x2^3 + 10*x1^4*x2^3 - 18*x1^5*x2^3 + 
         96*x2^4 + 48*x1*x2^4 - 16*x1^2*x2^4 + 4*x1^3*x2^4 - 12*x1^4*x2^4)/
        (3*x1^3*(1 + x1)*x2*(x1 + x2)) + 
       (2*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + x1^5*x2 + 8*x2^2)*
         Log[2])/x1^4) + H[-1, x1]*((-8*x1^4 - 44*x1^3*x2 - 12*x1^4*x2 + 
         9*x1^5*x2 + 3*x1^6*x2 - 3*x1^7*x2 + 6*x1^8*x2 + 9*x1^9*x2 - 
         54*x1^2*x2^2 - 48*x1^3*x2^2 - 36*x1^4*x2^2 + 21*x1^5*x2^2 + 
         3*x1^6*x2^2 + 12*x1^7*x2^2 + 12*x1^8*x2^2 + 30*x1*x2^3 - 
         84*x1^2*x2^3 - 186*x1^3*x2^3 + 50*x1^4*x2^3 + 54*x1^5*x2^3 + 
         12*x1^6*x2^3 + 6*x1^7*x2^3 + 54*x2^4 - 48*x1*x2^4 - 150*x1^2*x2^4 + 
         32*x1^3*x2^4 + 48*x1^4*x2^4 + 6*x1^5*x2^4 + 6*x1^6*x2^4)/
        (3*x1^4*(-1 + x1^2)*x2*(x1 + x2)) - (4*(x1^4 + x1^3*x2)*H[0, x2])/
        (-1 + x1^2) - (4*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + 
          x1^5*x2 + 8*x2^2)*H[1, x2])/x1^4 + 
       (2*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + x1^5*x2 + 8*x2^2)*
         Log[2])/x1^4) + D0[x1]*((2 - 2*x2 + 3*Pi^2*x2 + 18*x2^2 + 
         3*Pi^2*x2^2 - 18*x2^3)/(6*x2) + ((4 + 9*x2 + 21*x2^2 + 16*x2^3)*
         Log[2])/(3*x2)) + H[0, -1, x2]*
      ((-2*(1 + x1 + x1^4 + x2 + x1*x2 + x1^3*x2))/((-1 + x1)*(1 + x1)) - 
       2*(1 + x2)*D0[x1] + delta[1 - x1]*((-8 - 27*x2 - 63*x2^2 - 52*x2^3)/
          (6*x2) + (-1 - x2)*Log[2])) + H[0, 1, x2]*
      ((2*(1 + 2*x1 + 2*x1^2 + 2*x1^3 + x2 + 2*x1*x2 + 2*x1^2*x2))/(1 + x1) - 
       2*(1 + x2)*D0[x1] + delta[1 - x1]*((-8 - 21*x2 - 39*x2^2 - 32*x2^3)/
          (6*x2) + (-1 - x2)*Log[2])) + H[0, 0, x2]*((3*(1 + x2))/(-1 + x1) + 
       3*(1 + x2)*D0[x1] + delta[1 - x1]*((16 + 57*x2 + 123*x2^2 + 104*x2^3)/
          (12*x2) + 3*(1 + x2)*Log[2])) + 
     H[-1, x2]*((-4*x1^3 - 4*x1^4 - 4*x1^5 - 22*x1^2*x2 - 16*x1^3*x2 - 
         4*x1^4*x2 - 6*x1^5*x2 + 3*x1^6*x2 + 6*x1^7*x2 - 60*x1*x2^2 - 
         48*x1^2*x2^2 + 21*x1^3*x2^2 - 9*x1^4*x2^2 - 12*x1^5*x2^2 + 
         12*x1^6*x2^2 + 6*x1^7*x2^2 - 48*x2^3 - 84*x1*x2^3 + 6*x1^2*x2^3 + 
         29*x1^3*x2^3 - 19*x1^4*x2^3 - 4*x1^5*x2^3 + 9*x1^6*x2^3 - 48*x2^4 - 
         24*x1*x2^4 + 32*x1^2*x2^4 - 4*x1^3*x2^4 - 10*x1^4*x2^4 + 
         6*x1^5*x2^4)/(3*(-1 + x1)*x1^3*(1 + x1)*x2*(x1 + x2)) + 
       ((-4 - 9*x2 - 21*x2^2 - 16*x2^3)*D0[x1])/(3*x2) - 
       (2*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + x1^5*x2 + 8*x2^2)*
         H[1, x1])/x1^4 + delta[1 - x1]*((-1 + 5*x2 + 15*x2^2 + 9*x2^3)/
          (3*x2) + ((-4 - 9*x2 - 21*x2^2 - 16*x2^3)*Log[2])/(6*x2))) + 
     H[1, x2]*((-8*x1^3 - 4*x1^4 - 44*x1^2*x2 - 16*x1^3*x2 + 9*x1^4*x2 + 
         6*x1^5*x2 + 12*x1^6*x2 - 120*x1*x2^2 - 24*x1^2*x2^2 + 39*x1^3*x2^2 - 
         3*x1^4*x2^2 + 12*x1^5*x2^2 - 12*x1^6*x2^2 - 96*x2^3 + 72*x1*x2^3 + 
         84*x1^2*x2^3 - 19*x1^3*x2^3 + 10*x1^4*x2^3 - 18*x1^5*x2^3 + 
         96*x2^4 + 48*x1*x2^4 - 16*x1^2*x2^4 + 4*x1^3*x2^4 - 12*x1^4*x2^4)/
        (3*x1^3*(1 + x1)*x2*(x1 + x2)) + ((-4 - 3*x2 + 3*x2^2 + 4*x2^3)*
         D0[x1])/(3*x2) + (1 + x2)*delta[1 - x1]*H[-1, 0, x2] + 
       (1 + x2)*delta[1 - x1]*H[0, -1, x2] + delta[1 - x1]*
        ((-1 + x2 - 9*x2^2 + 9*x2^3)/(3*x2) + ((-4 - 3*x2 + 3*x2^2 + 4*x2^3)*
           Log[2])/(6*x2))) + H[0, x2]*
      ((8*x1^3 + 8*x1^4 + 8*x1^5 + 44*x1^2*x2 + 32*x1^3*x2 + 11*x1^4*x2 + 
         15*x1^5*x2 + 6*x1^6*x2 - 12*x1^7*x2 - 18*x1^8*x2 + 120*x1*x2^2 + 
         96*x1^2*x2^2 - 39*x1^3*x2^2 + 18*x1^4*x2^2 + 33*x1^5*x2^2 - 
         24*x1^6*x2^2 - 24*x1^7*x2^2 + 96*x2^3 + 168*x1*x2^3 - 12*x1^2*x2^3 - 
         61*x1^3*x2^3 + 35*x1^4*x2^3 + 8*x1^5*x2^3 - 12*x1^6*x2^3 + 96*x2^4 + 
         48*x1*x2^4 - 64*x1^2*x2^4 + 8*x1^3*x2^4 + 20*x1^4*x2^4 - 
         12*x1^5*x2^4)/(6*(-1 + x1)*x1^3*(1 + x1)*x2*(x1 + x2)) + 
       2*(1 + x2)*D1[x1] + (2*(2*x1^2 + 2*x1^3 + 2*x1^4 + 3*x1^5 + 3*x1^6 + 
          3*x1^7 + 6*x1*x2 + 6*x1^2*x2 + x1^3*x2 + 2*x1^4*x2 + 3*x1^5*x2 + 
          3*x1^6*x2 + 8*x2^2 + 8*x1*x2^2)*H[1, x1])/(x1^4*(1 + x1)) + 
       (2*(1 + x2)*Log[2])/(-1 + x1) + 
       D0[x1]*((8 + 21*x2 + 39*x2^2 + 32*x2^3)/(6*x2) + 2*(1 + x2)*Log[2]) + 
       delta[1 - x1]*((2 - x2 + Pi^2*x2 - 21*x2^2 + Pi^2*x2^2 - 18*x2^3)/
          (6*x2) + ((8 + 27*x2 + 63*x2^2 + 52*x2^3)*Log[2])/(6*x2) + 
         (1 + x2)*Log[2]^2)) + 
     ((-8*x1^3 - 4*x1^4 - 44*x1^2*x2 - 16*x1^3*x2 + 9*x1^4*x2 + 6*x1^5*x2 + 
         12*x1^6*x2 - 120*x1*x2^2 - 24*x1^2*x2^2 + 39*x1^3*x2^2 - 
         3*x1^4*x2^2 + 12*x1^5*x2^2 - 12*x1^6*x2^2 - 96*x2^3 + 72*x1*x2^3 + 
         84*x1^2*x2^3 - 19*x1^3*x2^3 + 10*x1^4*x2^3 - 18*x1^5*x2^3 + 
         96*x2^4 + 48*x1*x2^4 - 16*x1^2*x2^4 + 4*x1^3*x2^4 - 12*x1^4*x2^4)/
        (6*x1^3*(1 + x1)*x2*(x1 + x2)) + ((-4 - 3*x2 + 3*x2^2 + 4*x2^3)*
         D0[x1])/(6*x2) + (2*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + 
          x1^5*x2 + 8*x2^2)*G[-x2, x1])/x1^4 - 
       (2*(2*x1^2 + x1^4 + x1^6 + 6*x1*x2 + x1^3*x2 + x1^5*x2 + 8*x2^2)*
         H[-1, x1])/x1^4 + ((4 + 9*x2 + 21*x2^2 + 16*x2^3)*delta[1 - x1]*
         H[-1, x2])/(6*x2) + ((4 + 3*x2 - 3*x2^2 - 4*x2^3)*delta[1 - x1]*
         H[1, x2])/(6*x2) + (1 + x2)*delta[1 - x1]*H[0, -1, x2] - 
       (3*(1 + x2)*delta[1 - x1]*H[0, 0, x2])/2 + (1 + x2)*delta[1 - x1]*
        H[0, 1, x2] + delta[1 - x1]*((-2 + 2*x2 - 3*Pi^2*x2 - 18*x2^2 - 
           3*Pi^2*x2^2 + 18*x2^3)/(12*x2) + ((-4 - 9*x2 - 21*x2^2 - 16*x2^3)*
           Log[2])/(6*x2)) + H[0, x2]*((1 + 2*x1 + 2*x1^2 + 2*x1^3 + x2 + 
           2*x1*x2 + 2*x1^2*x2)/(1 + x1) + (-1 - x2)*D0[x1] + 
         delta[1 - x1]*((-8 - 21*x2 - 39*x2^2 - 32*x2^3)/(12*x2) + 
           (-1 - x2)*Log[2])))/ep + delta[1 - x1]*
      (((2 - 10*x2 + 3*Pi^2*x2 - 30*x2^2 + 3*Pi^2*x2^2 - 18*x2^3)*Log[2])/
        (6*x2) + ((4 + 12*x2 + 33*x2^2 + 26*x2^3)*Log[2]^2)/(6*x2) + 
       (-12 - 4*Pi^2 + 30*Pi^2*x2 - 288*x2^2 + 90*Pi^2*x2^2 + 300*x2^3 + 
         84*Pi^2*x2^3 - 189*x2*Zeta[3] - 189*x2^2*Zeta[3])/(72*x2))
 
Et23 = (-2*x1*x2 + x1^3*x2 - 4*x1^2*x2^2 + 2*x1^4*x2^2 + x1*x2^3 - 
       2*x1^3*x2^3 + x1^5*x2^3 + 2*x1^2*x2^4 + x1^3*x2^5)/
      (ep^2*(x1 + x2)^4) + (-36*Pi^2*x1^7 + 168*x1^6*x2 - 144*Pi^2*x1^6*x2 - 
       168*x1^7*x2 + 618*x1^5*x2^2 - 216*Pi^2*x1^5*x2^2 - 756*x1^6*x2^2 + 
       138*x1^7*x2^2 + 18*Pi^2*x1^7*x2^2 + 956*x1^4*x2^3 - 
       144*Pi^2*x1^4*x2^3 - 1404*x1^5*x2^3 + 360*x1^6*x2^3 + 
       72*Pi^2*x1^6*x2^3 + 160*x1^7*x2^3 + 396*x1^8*x2^3 - 
       18*Pi^2*x1^8*x2^3 - 432*x1^9*x2^3 + 36*Pi^2*x1^10*x2^3 - 
       1020*x1^3*x2^4 + 132*Pi^2*x1^3*x2^4 - 264*x1^4*x2^4 + 1398*x1^5*x2^4 + 
       24*Pi^2*x1^5*x2^4 + 240*x1^6*x2^4 + 978*x1^7*x2^4 - 
       72*Pi^2*x1^7*x2^4 - 1656*x1^8*x2^4 + 432*x1^9*x2^4 + 
       135*Pi^2*x1^9*x2^4 + 956*x1^2*x2^5 - 264*x1^3*x2^5 - 3744*x1^4*x2^5 + 
       408*Pi^2*x1^4*x2^5 + 2608*x1^5*x2^5 + 1800*x1^6*x2^5 - 
       270*Pi^2*x1^6*x2^5 - 2544*x1^7*x2^5 + 1260*x1^8*x2^5 + 
       180*Pi^2*x1^8*x2^5 + 618*x1*x2^6 - 1404*x1^2*x2^6 + 1398*x1^3*x2^6 - 
       66*Pi^2*x1^3*x2^6 + 2608*x1^4*x2^6 - 3660*x1^5*x2^6 + 
       120*Pi^2*x1^5*x2^6 - 1032*x1^6*x2^6 + 1400*x1^7*x2^6 + 
       9*Pi^2*x1^7*x2^6 + 168*x2^7 - 756*x1*x2^7 + 360*x1^2*x2^7 + 
       240*x1^3*x2^7 + 1800*x1^4*x2^7 - 150*Pi^2*x1^4*x2^7 - 1032*x1^5*x2^7 - 
       888*x1^6*x2^7 - 168*x2^8 + 138*x1*x2^8 + 160*x1^2*x2^8 + 
       978*x1^3*x2^8 + 24*Pi^2*x1^3*x2^8 - 2544*x1^4*x2^8 + 1400*x1^5*x2^8 - 
       123*Pi^2*x1^5*x2^8 + 396*x1^2*x2^9 + 6*Pi^2*x1^2*x2^9 - 
       1656*x1^3*x2^9 + 1260*x1^4*x2^9 - 60*Pi^2*x1^4*x2^9 - 432*x1^2*x2^10 + 
       432*x1^3*x2^10 - 45*Pi^2*x1^3*x2^10 - 12*Pi^2*x1^2*x2^11)/
      (72*x1^2*x2^3*(x1 + x2)^4) + 
     (3*(-2*x1^5 + 4*x1^7 + 2*x2 - x1^2*x2 - x1^6*x2)*G[-1, -x2, x1])/
      (2*x1^3) + ((4*x1^4 - 2*x1^4*x2^2 + 2*x1^5*x2^3 - 4*x1^7*x2^3 - 
        2*x2^4 + x1^2*x2^4 + x1^6*x2^4 - 2*x1^3*x2^5 - x1^4*x2^6 + 
        4*x1^3*x2^7)*G[0, -x2, x1])/(x1^3*x2^3) + 
     (3*(-2*x1^5 + 4*x1^7 + 2*x2 - x1^2*x2 - x1^6*x2)*G[1, -x2, x1])/
      (2*x1^3) + ((2*x1^4 - x1^4*x2^2 - 2*x1^5*x2^3 + 4*x1^7*x2^3 + 2*x2^4 - 
        x1^2*x2^4 - x1^6*x2^4 - 2*x1^3*x2^5 - x1^4*x2^6 + 4*x1^3*x2^7)*
       G[-x2, -1, x1])/(2*x1^3*x2^3) + 
     ((2*x1^4 - x1^4*x2^2 + 2*x2^4 - x1^2*x2^4)*G[-x2, 0, x1])/
      (2*x1^3*x2^3) + ((2*x1^4 - x1^4*x2^2 - 2*x1^5*x2^3 + 4*x1^7*x2^3 + 
        2*x2^4 - x1^2*x2^4 - x1^6*x2^4 - 2*x1^3*x2^5 - x1^4*x2^6 + 
        4*x1^3*x2^7)*G[-x2, 1, x1])/(x1^3*x2^3) + 
     ((-2*x1^4 + x1^4*x2^2 + 2*x1^5*x2^3 - 4*x1^7*x2^3 - 2*x2^4 + x1^2*x2^4 + 
        x1^6*x2^4 + 2*x1^3*x2^5 + x1^4*x2^6 - 4*x1^3*x2^7)*G[-x2, -x2, x1])/
      (x1^3*x2^3) + H[0, x2]*((4*x1^6 + 14*x1^5*x2 + 6*x1^6*x2 + 
         11*x1^4*x2^2 + 18*x1^5*x2^2 + 6*x1^6*x2^2 - 19*x1^3*x2^3 + 
         18*x1^4*x2^3 + 15*x1^5*x2^3 - 5*x1^6*x2^3 + 30*x1^7*x2^3 + 
         24*x1^8*x2^3 - 24*x1^9*x2^3 + 13*x1^2*x2^4 - 12*x1^3*x2^4 - 
         30*x1^4*x2^4 - 16*x1^5*x2^4 + 78*x1^6*x2^4 + 66*x1^7*x2^4 - 
         39*x1^8*x2^4 + 15*x1*x2^5 + 18*x1^2*x2^5 + 12*x1^3*x2^5 - 
         52*x1^4*x2^5 + 36*x1^5*x2^5 + 66*x1^6*x2^5 + 9*x1^7*x2^5 + 6*x2^6 + 
         18*x1*x2^6 + 6*x1^2*x2^6 + 8*x1^3*x2^6 + 72*x1^4*x2^6 + 
         6*x1^5*x2^6 + 42*x1^6*x2^6 + 6*x2^7 + 3*x1*x2^7 + x1^2*x2^7 + 
         102*x1^3*x2^7 + 6*x1^4*x2^7 + 42*x1^5*x2^7 + 42*x1^2*x2^8 + 
         9*x1^4*x2^8 - 39*x1^3*x2^9 - 24*x1^2*x2^10)/
        (6*x1^2*x2^3*(x1 + x2)^3) + ((6*x1^5 - 12*x1^7 - 2*x2 + x1^2*x2 + 
          3*x1^6*x2)*H[1, x1])/(2*x1^3)) + 
     H[0, x1]*((-4*x1^6 - 14*x1^5*x2 + 6*x1^6*x2 - 11*x1^4*x2^2 + 
         18*x1^5*x2^2 - 6*x1^6*x2^2 + 19*x1^3*x2^3 + 18*x1^4*x2^3 - 
         15*x1^5*x2^3 + x1^6*x2^3 - 13*x1^2*x2^4 - 12*x1^3*x2^4 + 
         30*x1^4*x2^4 + 8*x1^5*x2^4 - 6*x1^6*x2^4 - 15*x1*x2^5 + 
         18*x1^2*x2^5 - 12*x1^3*x2^5 - 52*x1^4*x2^5 - 6*x1^5*x2^5 + 
         6*x1^6*x2^5 - 6*x2^6 + 18*x1*x2^6 - 6*x1^2*x2^6 - 16*x1^3*x2^6 - 
         42*x1^4*x2^6 + 6*x1^5*x2^6 + 6*x2^7 - 3*x1*x2^7 - 5*x1^2*x2^7 - 
         30*x1^3*x2^7 + 66*x1^4*x2^7 - 12*x1^2*x2^8 + 66*x1^3*x2^8 + 
         24*x1^2*x2^9)/(6*x1^2*x2^3*(x1 + x2)^3) + 
       ((6*x1^5 + 24*x1^4*x2 + 36*x1^3*x2^2 - 3*x1^5*x2^2 + 24*x1^2*x2^3 - 
          12*x1^4*x2^3 - 2*x1*x2^4 - 14*x1^3*x2^4 - 28*x1^2*x2^5 + 
          4*x1^4*x2^5 + x1*x2^6 - 24*x1^3*x2^6 + 2*x1^5*x2^6 - 16*x1^2*x2^7 - 
          16*x1*x2^8 + 24*x1^3*x2^8 - 4*x2^9 + 40*x1^2*x2^9 + 30*x1*x2^10 + 
          8*x2^11)*H[0, x2])/(2*x2^3*(x1 + x2)^4) + 
       ((2*x1 - x1*x2^2)*H[1, x2])/x2^3) + 
     ((6*x1^6 - 6*x1^7 + 21*x1^5*x2 - 24*x1^6*x2 + 3*x1^7*x2 + 28*x1^4*x2^2 - 
         36*x1^5*x2^2 + 9*x1^6*x2^2 + 2*x1^7*x2^2 + 6*x1^8*x2^2 - 
         12*x1^9*x2^2 - 30*x1^3*x2^3 - 6*x1^4*x2^3 + 39*x1^5*x2^3 + 
         6*x1^6*x2^3 + 15*x1^7*x2^3 - 45*x1^8*x2^3 + 12*x1^9*x2^3 + 
         28*x1^2*x2^4 - 6*x1^3*x2^4 - 102*x1^4*x2^4 + 56*x1^5*x2^4 + 
         48*x1^6*x2^4 - 69*x1^7*x2^4 + 39*x1^8*x2^4 + 21*x1*x2^5 - 
         36*x1^2*x2^5 + 39*x1^3*x2^5 + 56*x1^4*x2^5 - 90*x1^5*x2^5 - 
         42*x1^6*x2^5 + 58*x1^7*x2^5 + 6*x2^6 - 24*x1*x2^6 + 9*x1^2*x2^6 + 
         6*x1^3*x2^6 + 48*x1^4*x2^6 - 42*x1^5*x2^6 + 6*x1^6*x2^6 - 6*x2^7 + 
         3*x1*x2^7 + 2*x1^2*x2^7 + 15*x1^3*x2^7 - 69*x1^4*x2^7 + 
         58*x1^5*x2^7 + 6*x1^2*x2^8 - 45*x1^3*x2^8 + 39*x1^4*x2^8 - 
         12*x1^2*x2^9 + 12*x1^3*x2^9)/(6*x1^2*x2^2*(x1 + x2)^4) + 
       ((-2*x1^4 + x1^4*x2^2 + 2*x1^5*x2^3 - 4*x1^7*x2^3 - 2*x2^4 + 
          x1^2*x2^4 + x1^6*x2^4 + 2*x1^3*x2^5 + x1^4*x2^6 - 4*x1^3*x2^7)*
         G[-x2, x1])/(2*x1^3*x2^3) + ((-2*x1^5 + 4*x1^7 + 2*x2 - x1^2*x2 - 
          x1^6*x2)*H[-1, x1])/(2*x1^3) + 
       ((2*x1 - x1*x2^2 - 2*x2^5 - x1*x2^6 + 4*x2^7)*H[-1, x2])/(2*x2^3) + 
       ((2*x1 - x1*x2^2)*H[0, x1])/(2*x2^3) + 
       ((-2*x1 + x1*x2^2 + 2*x1^2*x2^3 - 4*x1^4*x2^3 + x1^3*x2^4 + 2*x2^5 + 
          x1*x2^6 - 4*x2^7)*H[0, x2])/(2*x2^3) + 
       (2*(-2*x1*x2 + x1^3*x2 - 4*x1^2*x2^2 + 2*x1^4*x2^2 + x1*x2^3 - 
          2*x1^3*x2^3 + x1^5*x2^3 + 2*x1^2*x2^4 + x1^3*x2^5)*H[1, x1])/
        (x1 + x2)^4 + (2*(-2*x1*x2 + x1^3*x2 - 4*x1^2*x2^2 + 2*x1^4*x2^2 + 
          x1*x2^3 - 2*x1^3*x2^3 + x1^5*x2^3 + 2*x1^2*x2^4 + x1^3*x2^5)*
         H[1, x2])/(x1 + x2)^4)/ep + G[-x2, x1]*
      ((4*x1^6 + 16*x1^5*x2 + 10*x1^4*x2^2 + 9*x1^6*x2^2 - 16*x1^3*x2^3 + 
         12*x1^5*x2^3 + 42*x1^7*x2^3 - 24*x1^9*x2^3 + 10*x1^2*x2^4 - 
         30*x1^4*x2^4 + 66*x1^6*x2^4 - 15*x1^8*x2^4 + 16*x1*x2^5 + 
         12*x1^3*x2^5 + 12*x1^5*x2^5 + 24*x1^7*x2^5 + 4*x2^6 + 9*x1^2*x2^6 + 
         66*x1^4*x2^6 + 18*x1^6*x2^6 + 42*x1^3*x2^7 + 24*x1^5*x2^7 - 
         15*x1^4*x2^8 - 24*x1^3*x2^9)/(6*x1^3*x2^3*(x1 + x2)^2) + 
       ((2*x1^4 - x1^4*x2^2 - 2*x1^5*x2^3 + 4*x1^7*x2^3 + 2*x2^4 - 
          x1^2*x2^4 - x1^6*x2^4 - 2*x1^3*x2^5 - x1^4*x2^6 + 4*x1^3*x2^7)*
         H[-1, x2])/(2*x1^3*x2^3) + ((-2*x1^4 + x1^4*x2^2 + 4*x1^5*x2^3 - 
          8*x1^7*x2^3 - 2*x2^4 + x1^2*x2^4 + 2*x1^6*x2^4 + 4*x1^3*x2^5 + 
          2*x1^4*x2^6 - 8*x1^3*x2^7)*H[0, x2])/(2*x1^3*x2^3) + 
       ((-2*x1^4 + x1^4*x2^2 + 2*x1^5*x2^3 - 4*x1^7*x2^3 - 2*x2^4 + 
          x1^2*x2^4 + x1^6*x2^4 + 2*x1^3*x2^5 + x1^4*x2^6 - 4*x1^3*x2^7)*
         H[1, x2])/(x1^3*x2^3)) + ((2*x1^5 - 4*x1^7 - 2*x2 + x1^2*x2 + 
        x1^6*x2)*H[-1, -1, x1])/x1^3 + 
     ((-2*x1 + x1*x2^2 + 2*x2^5 + x1*x2^6 - 4*x2^7)*H[-1, -1, x2])/x2^3 + 
     ((-2*x2 + x1^2*x2)*H[-1, 0, x1])/(2*x1^3) + 
     ((4*x1 - 2*x1*x2^2 - 6*x2^5 - 3*x1*x2^6 + 12*x2^7)*H[-1, 0, x2])/
      (2*x2^3) + ((-2*x1^5 + 4*x1^7 + 2*x2 - x1^2*x2 - x1^6*x2)*H[-1, 1, x1])/
      x1^3 + ((2*x1 - x1*x2^2 - 2*x2^5 - x1*x2^6 + 4*x2^7)*H[-1, 1, x2])/
      x2^3 + ((-2*x1^8 - 8*x1^7*x2 - 12*x1^6*x2^2 + x1^8*x2^2 - 8*x1^5*x2^3 + 
        4*x1^7*x2^3 - 4*x1^9*x2^3 + 8*x1^11*x2^3 - 6*x1^4*x2^4 + 
        8*x1^6*x2^4 - 16*x1^8*x2^4 + 30*x1^10*x2^4 + 16*x1^3*x2^5 - 
        20*x1^5*x2^5 - 16*x1^7*x2^5 + 40*x1^9*x2^5 + 24*x1^2*x2^6 - 
        7*x1^4*x2^6 - 24*x1^6*x2^6 + 24*x1^8*x2^6 + 16*x1*x2^7 - 
        8*x1^3*x2^7 + 4*x1^5*x2^7 + 4*x2^8 - 2*x1^2*x2^8 + 2*x1^6*x2^8)*
       H[0, -1, x1])/(2*x1^3*x2^3*(x1 + x2)^4) + 
     ((6*x1^5 + 24*x1^4*x2 + 36*x1^3*x2^2 - 3*x1^5*x2^2 + 24*x1^2*x2^3 - 
        12*x1^4*x2^3 - 2*x1^6*x2^3 + 4*x1^8*x2^3 - 2*x1*x2^4 - 14*x1^3*x2^4 - 
        8*x1^5*x2^4 + 15*x1^7*x2^4 - 28*x1^2*x2^5 - 10*x1^4*x2^5 + 
        20*x1^6*x2^5 + x1*x2^6 - 40*x1^3*x2^6 + 11*x1^5*x2^6 - 30*x1^2*x2^7 - 
        24*x1*x2^8 + 33*x1^3*x2^8 - 6*x2^9 + 60*x1^2*x2^9 + 45*x1*x2^10 + 
        12*x2^11)*H[0, -1, x2])/(2*x2^3*(x1 + x2)^4) + 
     ((-6*x1^5 - 24*x1^4*x2 - 36*x1^3*x2^2 + 3*x1^5*x2^2 - 24*x1^2*x2^3 + 
        12*x1^4*x2^3 + 2*x1*x2^4 + 14*x1^3*x2^4 + 28*x1^2*x2^5 - 
        8*x1^4*x2^5 - x1*x2^6 + 8*x1^3*x2^6 - 4*x1^5*x2^6 - 8*x1^2*x2^7 - 
        4*x1^3*x2^8)*H[0, 0, x1])/(2*x2^3*(x1 + x2)^4) + 
     ((-6*x1^5 - 24*x1^4*x2 - 36*x1^3*x2^2 + 3*x1^5*x2^2 - 24*x1^2*x2^3 + 
        12*x1^4*x2^3 + 2*x1*x2^4 + 14*x1^3*x2^4 + 28*x1^2*x2^5 - x1*x2^6 + 
        40*x1^3*x2^6 + 40*x1^2*x2^7 + 32*x1*x2^8 - 44*x1^3*x2^8 + 8*x2^9 - 
        80*x1^2*x2^9 - 60*x1*x2^10 - 16*x2^11)*H[0, 0, x2])/
      (2*x2^3*(x1 + x2)^4) + ((2*x1 - x1*x2^2)*H[0, 1, x1])/x2^3 + 
     ((-2*x1 + x1*x2^2 + 2*x1^2*x2^3 - 4*x1^4*x2^3 + x1^3*x2^4 + 2*x2^5 + 
        x1*x2^6 - 4*x2^7)*H[0, 1, x2])/x2^3 + 
     ((-6*x1^9 + 12*x1^11 - 2*x1^4*x2 + x1^6*x2 - 24*x1^8*x2 + 45*x1^10*x2 + 
        24*x1^3*x2^2 - 28*x1^5*x2^2 - 28*x1^7*x2^2 + 60*x1^9*x2^2 + 
        36*x1^2*x2^3 - 14*x1^4*x2^3 - 32*x1^6*x2^3 + 34*x1^8*x2^3 + 
        24*x1*x2^4 - 12*x1^3*x2^4 + 2*x1^5*x2^4 + 6*x2^5 - 3*x1^2*x2^5 + 
        x1^6*x2^5)*H[1, -1, x1])/(2*x1^3*(x1 + x2)^4) + 
     ((6*x1^5 + 24*x1^4*x2 + 36*x1^3*x2^2 - 3*x1^5*x2^2 + 24*x1^2*x2^3 - 
        12*x1^4*x2^3 - 2*x1*x2^4 - 14*x1^3*x2^4 - 28*x1^2*x2^5 + 
        2*x1^4*x2^5 + x1*x2^6 - 32*x1^3*x2^6 + x1^5*x2^6 - 28*x1^2*x2^7 - 
        24*x1*x2^8 + 34*x1^3*x2^8 - 6*x2^9 + 60*x1^2*x2^9 + 45*x1*x2^10 + 
        12*x2^11)*H[1, -1, x2])/(2*x2^3*(x1 + x2)^4) - 
     (2*(-2*x1*x2 + x1^3*x2 - 4*x1^2*x2^2 + 2*x1^4*x2^2 + x1*x2^3 - 
        2*x1^3*x2^3 + x1^5*x2^3 + 2*x1^2*x2^4 + x1^3*x2^5)*H[1, 0, x1])/
      (x1 + x2)^4 + ((-6*x1^5 - 24*x1^4*x2 - 36*x1^3*x2^2 + 3*x1^5*x2^2 - 
        24*x1^2*x2^3 + 12*x1^4*x2^3 + 2*x1*x2^4 + 14*x1^3*x2^4 + 
        28*x1^2*x2^5 - 2*x1^4*x2^5 - x1*x2^6 + 32*x1^3*x2^6 - x1^5*x2^6 + 
        28*x1^2*x2^7 + 24*x1*x2^8 - 34*x1^3*x2^8 + 6*x2^9 - 60*x1^2*x2^9 - 
        45*x1*x2^10 - 12*x2^11)*H[1, 0, x2])/(2*x2^3*(x1 + x2)^4) + 
     (4*(-2*x1*x2 + x1^3*x2 - 4*x1^2*x2^2 + 2*x1^4*x2^2 + x1*x2^3 - 
        2*x1^3*x2^3 + x1^5*x2^3 + 2*x1^2*x2^4 + x1^3*x2^5)*H[1, 1, x1])/
      (x1 + x2)^4 + (4*(-2*x1*x2 + x1^3*x2 - 4*x1^2*x2^2 + 2*x1^4*x2^2 + 
        x1*x2^3 - 2*x1^3*x2^3 + x1^5*x2^3 + 2*x1^2*x2^4 + x1^3*x2^5)*
       H[1, 1, x2])/(x1 + x2)^4 + ((6*x1^6 + 18*x1^5*x2 + 18*x1^4*x2^2 - 
        2*x1^6*x2^2 + 12*x1^8*x2^2 - 12*x1^3*x2^3 - 4*x1^5*x2^3 + 
        33*x1^7*x2^3 + 18*x1^2*x2^4 - 52*x1^4*x2^4 + 36*x1^6*x2^4 + 
        18*x1*x2^5 - 4*x1^3*x2^5 + 6*x1^5*x2^5 + 6*x2^6 - 2*x1^2*x2^6 + 
        36*x1^4*x2^6 + 33*x1^3*x2^7 + 12*x1^2*x2^8)*Log[2])/
      (3*x1^2*x2^2*(x1 + x2)^3) + H[-1, x1]*
      ((-6*x1^6 - 6*x1^7 - 15*x1^5*x2 - 18*x1^6*x2 - 3*x1^7*x2 - 
         13*x1^4*x2^2 - 18*x1^5*x2^2 - 6*x1^6*x2^2 + 2*x1^7*x2^2 - 
         36*x1^8*x2^2 - 12*x1^9*x2^2 + 24*x1^10*x2^2 + 19*x1^3*x2^3 + 
         12*x1^4*x2^3 - 12*x1^5*x2^3 + 4*x1^6*x2^3 - 93*x1^7*x2^3 - 
         33*x1^8*x2^3 + 51*x1^9*x2^3 - 11*x1^2*x2^4 - 18*x1^3*x2^4 + 
         30*x1^4*x2^4 + 52*x1^5*x2^4 - 75*x1^6*x2^4 - 36*x1^7*x2^4 + 
         18*x1^8*x2^4 - 14*x1*x2^5 - 18*x1^2*x2^5 - 15*x1^3*x2^5 + 
         4*x1^4*x2^5 - 3*x1^5*x2^5 - 6*x1^6*x2^5 - 18*x1^7*x2^5 - 4*x2^6 - 
         6*x1*x2^6 - 6*x1^2*x2^6 + 2*x1^3*x2^6 - 15*x1^4*x2^6 - 
         36*x1^5*x2^6 - 24*x1^6*x2^6 - 6*x1^3*x2^7 - 33*x1^4*x2^7 - 
         27*x1^5*x2^7 - 12*x1^3*x2^8 - 12*x1^4*x2^8)/
        (6*x1^3*x2^2*(x1 + x2)^3) + (2*(-2*x1*x2 + x1^3*x2 - 4*x1^2*x2^2 + 
          2*x1^4*x2^2 + x1*x2^3 - 2*x1^3*x2^3 + x1^5*x2^3 + 2*x1^2*x2^4 + 
          x1^3*x2^5)*H[-1, x2])/(x1 + x2)^4 + 
       ((-2*x1^6 + 4*x1^8 + 8*x1*x2 - 4*x1^3*x2 - 8*x1^5*x2 + 15*x1^7*x2 + 
          16*x1^2*x2^2 - 20*x1^4*x2^2 + 20*x1^6*x2^2 - 4*x1*x2^3 + 
          6*x1^5*x2^3 - 10*x1^2*x2^4 - 5*x1^3*x2^5)*H[0, x2])/
        (2*(x1 + x2)^4) + ((-2*x1^5 + 4*x1^7 + 2*x2 - x1^2*x2 - x1^6*x2)*
         H[1, x2])/x1^3 + ((2*x1^9 - 4*x1^11 + 6*x1^4*x2 - 3*x1^6*x2 + 
          8*x1^8*x2 - 15*x1^10*x2 - 8*x1^3*x2^2 + 20*x1^5*x2^2 + 
          4*x1^7*x2^2 - 20*x1^9*x2^2 - 12*x1^2*x2^3 + 2*x1^4*x2^3 + 
          16*x1^6*x2^3 - 14*x1^8*x2^3 - 8*x1*x2^4 + 4*x1^3*x2^4 - 
          6*x1^5*x2^4 - 2*x2^5 + x1^2*x2^5 - 3*x1^6*x2^5)*Log[2])/
        (2*x1^3*(x1 + x2)^4)) + H[1, x1]*
      ((6*x1^6 - 6*x1^7 + 21*x1^5*x2 - 24*x1^6*x2 + 3*x1^7*x2 + 
         28*x1^4*x2^2 - 36*x1^5*x2^2 + 9*x1^6*x2^2 + 2*x1^7*x2^2 + 
         6*x1^8*x2^2 - 12*x1^9*x2^2 - 30*x1^3*x2^3 - 6*x1^4*x2^3 + 
         39*x1^5*x2^3 + 6*x1^6*x2^3 + 15*x1^7*x2^3 - 45*x1^8*x2^3 + 
         12*x1^9*x2^3 + 28*x1^2*x2^4 - 6*x1^3*x2^4 - 102*x1^4*x2^4 + 
         56*x1^5*x2^4 + 48*x1^6*x2^4 - 69*x1^7*x2^4 + 39*x1^8*x2^4 + 
         21*x1*x2^5 - 36*x1^2*x2^5 + 39*x1^3*x2^5 + 56*x1^4*x2^5 - 
         90*x1^5*x2^5 - 42*x1^6*x2^5 + 58*x1^7*x2^5 + 6*x2^6 - 24*x1*x2^6 + 
         9*x1^2*x2^6 + 6*x1^3*x2^6 + 48*x1^4*x2^6 - 42*x1^5*x2^6 + 
         6*x1^6*x2^6 - 6*x2^7 + 3*x1*x2^7 + 2*x1^2*x2^7 + 15*x1^3*x2^7 - 
         69*x1^4*x2^7 + 58*x1^5*x2^7 + 6*x1^2*x2^8 - 45*x1^3*x2^8 + 
         39*x1^4*x2^8 - 12*x1^2*x2^9 + 12*x1^3*x2^9)/
        (3*x1^2*x2^2*(x1 + x2)^4) + (4*(-2*x1*x2 + x1^3*x2 - 4*x1^2*x2^2 + 
          2*x1^4*x2^2 + x1*x2^3 - 2*x1^3*x2^3 + x1^5*x2^3 + 2*x1^2*x2^4 + 
          x1^3*x2^5)*H[1, x2])/(x1 + x2)^4 + 
       ((2*x1^9 - 4*x1^11 + 6*x1^4*x2 - 3*x1^6*x2 + 8*x1^8*x2 - 15*x1^10*x2 - 
          8*x1^3*x2^2 + 20*x1^5*x2^2 + 4*x1^7*x2^2 - 20*x1^9*x2^2 - 
          12*x1^2*x2^3 + 2*x1^4*x2^3 + 16*x1^6*x2^3 - 14*x1^8*x2^3 - 
          8*x1*x2^4 + 4*x1^3*x2^4 - 6*x1^5*x2^4 - 2*x2^5 + x1^2*x2^5 - 
          3*x1^6*x2^5)*Log[2])/(2*x1^3*(x1 + x2)^4)) + 
     H[1, x2]*((6*x1^6 - 6*x1^7 + 21*x1^5*x2 - 24*x1^6*x2 + 3*x1^7*x2 + 
         28*x1^4*x2^2 - 36*x1^5*x2^2 + 9*x1^6*x2^2 + 2*x1^7*x2^2 + 
         6*x1^8*x2^2 - 12*x1^9*x2^2 - 30*x1^3*x2^3 - 6*x1^4*x2^3 + 
         39*x1^5*x2^3 + 6*x1^6*x2^3 + 15*x1^7*x2^3 - 45*x1^8*x2^3 + 
         12*x1^9*x2^3 + 28*x1^2*x2^4 - 6*x1^3*x2^4 - 102*x1^4*x2^4 + 
         56*x1^5*x2^4 + 48*x1^6*x2^4 - 69*x1^7*x2^4 + 39*x1^8*x2^4 + 
         21*x1*x2^5 - 36*x1^2*x2^5 + 39*x1^3*x2^5 + 56*x1^4*x2^5 - 
         90*x1^5*x2^5 - 42*x1^6*x2^5 + 58*x1^7*x2^5 + 6*x2^6 - 24*x1*x2^6 + 
         9*x1^2*x2^6 + 6*x1^3*x2^6 + 48*x1^4*x2^6 - 42*x1^5*x2^6 + 
         6*x1^6*x2^6 - 6*x2^7 + 3*x1*x2^7 + 2*x1^2*x2^7 + 15*x1^3*x2^7 - 
         69*x1^4*x2^7 + 58*x1^5*x2^7 + 6*x1^2*x2^8 - 45*x1^3*x2^8 + 
         39*x1^4*x2^8 - 12*x1^2*x2^9 + 12*x1^3*x2^9)/
        (3*x1^2*x2^2*(x1 + x2)^4) + ((-2*x1^5 - 8*x1^4*x2 - 12*x1^3*x2^2 + 
          x1^5*x2^2 - 8*x1^2*x2^3 + 4*x1^4*x2^3 + 6*x1*x2^4 + 2*x1^3*x2^4 + 
          20*x1^2*x2^5 - 6*x1^4*x2^5 - 3*x1*x2^6 + 16*x1^3*x2^6 - 
          3*x1^5*x2^6 + 4*x1^2*x2^7 + 8*x1*x2^8 - 14*x1^3*x2^8 + 2*x2^9 - 
          20*x1^2*x2^9 - 15*x1*x2^10 - 4*x2^11)*Log[2])/
        (2*x2^3*(x1 + x2)^4)) + H[-1, x2]*
      ((-4*x1^6 - 14*x1^5*x2 - 6*x1^6*x2 - 11*x1^4*x2^2 - 18*x1^5*x2^2 - 
         6*x1^6*x2^2 + 19*x1^3*x2^3 - 18*x1^4*x2^3 - 15*x1^5*x2^3 + 
         2*x1^6*x2^3 - 6*x1^7*x2^3 - 12*x1^8*x2^3 - 13*x1^2*x2^4 + 
         12*x1^3*x2^4 + 30*x1^4*x2^4 + 4*x1^5*x2^4 - 15*x1^6*x2^4 - 
         33*x1^7*x2^4 - 12*x1^8*x2^4 - 15*x1*x2^5 - 18*x1^2*x2^5 - 
         12*x1^3*x2^5 + 52*x1^4*x2^5 - 3*x1^5*x2^5 - 36*x1^6*x2^5 - 
         27*x1^7*x2^5 - 6*x2^6 - 18*x1*x2^6 - 6*x1^2*x2^6 + 4*x1^3*x2^6 - 
         75*x1^4*x2^6 - 6*x1^5*x2^6 - 24*x1^6*x2^6 - 6*x2^7 - 3*x1*x2^7 + 
         2*x1^2*x2^7 - 93*x1^3*x2^7 - 36*x1^4*x2^7 - 18*x1^5*x2^7 - 
         36*x1^2*x2^8 - 33*x1^3*x2^8 + 18*x1^4*x2^8 - 12*x1^2*x2^9 + 
         51*x1^3*x2^9 + 24*x1^2*x2^10)/(6*x1^2*x2^3*(x1 + x2)^3) + 
       ((-6*x1^5 - 24*x1^4*x2 - 36*x1^3*x2^2 + 3*x1^5*x2^2 - 24*x1^2*x2^3 + 
          12*x1^4*x2^3 + 2*x1*x2^4 + 14*x1^3*x2^4 + 28*x1^2*x2^5 - 
          4*x1^4*x2^5 - x1*x2^6 + 24*x1^3*x2^6 - 2*x1^5*x2^6 + 16*x1^2*x2^7 + 
          16*x1*x2^8 - 24*x1^3*x2^8 + 4*x2^9 - 40*x1^2*x2^9 - 30*x1*x2^10 - 
          8*x2^11)*H[0, x1])/(2*x2^3*(x1 + x2)^4) + 
       ((-2*x1^5 + 4*x1^7 + 2*x2 - x1^2*x2 - x1^6*x2)*H[1, x1])/(2*x1^3) + 
       ((-2*x1^5 - 8*x1^4*x2 - 12*x1^3*x2^2 + x1^5*x2^2 - 8*x1^2*x2^3 + 
          4*x1^4*x2^3 + 6*x1*x2^4 + 2*x1^3*x2^4 + 20*x1^2*x2^5 - 
          6*x1^4*x2^5 - 3*x1*x2^6 + 16*x1^3*x2^6 - 3*x1^5*x2^6 + 
          4*x1^2*x2^7 + 8*x1*x2^8 - 14*x1^3*x2^8 + 2*x2^9 - 20*x1^2*x2^9 - 
          15*x1*x2^10 - 4*x2^11)*Log[2])/(2*x2^3*(x1 + x2)^4))
 
Et24 = (-14*x1^4 + 4*x1^5 + 12*x1^6 - 14*x1^7 - 66*x1^8 + 3*Pi^2*x1^8 + 
       72*x1^9 - 6*Pi^2*x1^10 - 318*x1^3*x2 + 168*x1^4*x2 + 192*x1^5*x2 - 
       102*x1^6*x2 - 180*x1^7*x2 + 9*Pi^2*x1^7*x2 + 276*x1^8*x2 - 
       72*x1^9*x2 - 21*Pi^2*x1^9*x2 - 1134*x1^2*x2^2 + 976*x1^3*x2^2 + 
       618*x1^4*x2^2 - 590*x1^5*x2^2 - 132*x1^6*x2^2 + 9*Pi^2*x1^6*x2^2 + 
       424*x1^7*x2^2 - 210*x1^8*x2^2 - 27*Pi^2*x1^8*x2^2 - 1296*x1*x2^3 + 
       1940*x1^2*x2^3 + 210*x1^3*x2^3 - 1218*x1^4*x2^3 + 294*x1^5*x2^3 + 
       3*Pi^2*x1^5*x2^3 + 312*x1^6*x2^3 - 230*x1^7*x2^3 - 15*Pi^2*x1^7*x2^3 - 
       480*x2^4 + 1608*x1*x2^4 - 486*x1^2*x2^4 - 1036*x1^3*x2^4 + 
       414*x1^4*x2^4 + 124*x1^5*x2^4 - 90*x1^6*x2^4 - 3*Pi^2*x1^6*x2^4 + 
       480*x2^5 - 312*x1*x2^5 - 320*x1^2*x2^5 + 168*x1^3*x2^5 + 
       32*x1^4*x2^5 - 24*x1^5*x2^5)/(12*x1^3*(x1 + x2)^3) - 
     (3*(-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + x1^7*x2 + 8*x2^2 - 
        8*x1^2*x2^2 + 2*x1^4*x2^2)*G[-1, -x2, x1])/x1^4 + 
     (2*(-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + x1^7*x2 + 8*x2^2 - 
        8*x1^2*x2^2 + 2*x1^4*x2^2)*G[0, -x2, x1])/x1^4 - 
     (3*(-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + x1^7*x2 + 8*x2^2 - 
        8*x1^2*x2^2 + 2*x1^4*x2^2)*G[1, -x2, x1])/x1^4 + 
     ((x1^6 - 2*x1^8 - 2*x1*x2 + x1^3*x2 - x1^7*x2 - 8*x2^2 + 8*x1^2*x2^2 - 
        2*x1^4*x2^2)*G[-x2, -1, x1])/x1^4 + 
     ((-2*x1*x2 + x1^3*x2 - 8*x2^2 + 8*x1^2*x2^2 - 2*x1^4*x2^2)*
       G[-x2, 0, x1])/x1^4 - (2*(-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + 
        x1^7*x2 + 8*x2^2 - 8*x1^2*x2^2 + 2*x1^4*x2^2)*G[-x2, 1, x1])/x1^4 + 
     (2*(-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + x1^7*x2 + 8*x2^2 - 
        8*x1^2*x2^2 + 2*x1^4*x2^2)*G[-x2, -x2, x1])/x1^4 + 
     ((-2*x1^4 - x1^7 - 6*x1^8 + 12*x1^9 - 34*x1^3*x2 + 12*x1^4*x2 + 
         15*x1^5*x2 - 5*x1^6*x2 - 18*x1^7*x2 + 42*x1^8*x2 - 12*x1^9*x2 - 
         118*x1^2*x2^2 + 84*x1^3*x2^2 + 63*x1^4*x2^2 - 41*x1^5*x2^2 - 
         24*x1^6*x2^2 + 60*x1^7*x2^2 - 36*x1^8*x2^2 - 132*x1*x2^3 + 
         180*x1^2*x2^3 + 36*x1^3*x2^3 - 103*x1^4*x2^3 + 6*x1^5*x2^3 + 
         48*x1^6*x2^3 - 41*x1^7*x2^3 - 48*x2^4 + 156*x1*x2^4 - 30*x1^2*x2^4 - 
         98*x1^3*x2^4 + 24*x1^4*x2^4 + 24*x1^5*x2^4 - 19*x1^6*x2^4 + 
         48*x2^5 - 24*x1*x2^5 - 32*x1^2*x2^5 + 12*x1^3*x2^5 + 6*x1^4*x2^5 - 
         4*x1^5*x2^5)/(6*x1^3*(x1 + x2)^3) + 
       ((-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + x1^7*x2 + 8*x2^2 - 
          8*x1^2*x2^2 + 2*x1^4*x2^2)*G[-x2, x1])/x1^4 + 
       ((x1^6 - 2*x1^8 - 2*x1*x2 + x1^3*x2 - x1^7*x2 - 8*x2^2 + 8*x1^2*x2^2 - 
          2*x1^4*x2^2)*H[-1, x1])/x1^4 + (-x1^2 + 2*x1^4 + x1^3*x2)*H[0, x2])/
      ep + H[0, x1]*((2*x1^4 - 2*x1^7 + 34*x1^3*x2 - 12*x1^4*x2 - 
         15*x1^5*x2 - 4*x1^6*x2 + 3*x1^7*x2 + 118*x1^2*x2^2 - 84*x1^3*x2^2 - 
         63*x1^4*x2^2 + 41*x1^5*x2^2 + 9*x1^6*x2^2 - 3*x1^7*x2^2 + 
         132*x1*x2^3 - 180*x1^2*x2^3 - 36*x1^3*x2^3 + 97*x1^4*x2^3 - 
         6*x1^5*x2^3 - 9*x1^6*x2^3 + 2*x1^7*x2^3 + 48*x2^4 - 156*x1*x2^4 + 
         30*x1^2*x2^4 + 98*x1^3*x2^4 - 18*x1^4*x2^4 - 24*x1^5*x2^4 + 
         4*x1^6*x2^4 - 48*x2^5 + 24*x1*x2^5 + 32*x1^2*x2^5 - 12*x1^3*x2^5 - 
         6*x1^4*x2^5 + 4*x1^5*x2^5)/(6*x1^3*(x1 + x2)^3) + 
       ((-(x1^3*x2^2) + 3*x1^2*x2^3)*H[0, x2])/(x1 + x2)^3) + 
     H[-1, x2]*((2*x1^4 - x1^7 + 6*x1^8 + 12*x1^9 + 34*x1^3*x2 + 12*x1^4*x2 - 
         15*x1^5*x2 - 5*x1^6*x2 + 18*x1^7*x2 + 42*x1^8*x2 + 12*x1^9*x2 + 
         118*x1^2*x2^2 + 84*x1^3*x2^2 - 63*x1^4*x2^2 - 41*x1^5*x2^2 + 
         24*x1^6*x2^2 + 60*x1^7*x2^2 + 36*x1^8*x2^2 + 132*x1*x2^3 + 
         180*x1^2*x2^3 - 36*x1^3*x2^3 - 103*x1^4*x2^3 - 6*x1^5*x2^3 + 
         48*x1^6*x2^3 + 41*x1^7*x2^3 + 48*x2^4 + 156*x1*x2^4 + 30*x1^2*x2^4 - 
         98*x1^3*x2^4 - 24*x1^4*x2^4 + 24*x1^5*x2^4 + 19*x1^6*x2^4 + 
         48*x2^5 + 24*x1*x2^5 - 32*x1^2*x2^5 - 12*x1^3*x2^5 + 6*x1^4*x2^5 + 
         4*x1^5*x2^5)/(6*x1^3*(x1 + x2)^3) + 
       ((x1^6 - 2*x1^8 - 2*x1*x2 + x1^3*x2 - x1^7*x2 - 8*x2^2 + 8*x1^2*x2^2 - 
          2*x1^4*x2^2)*H[1, x1])/x1^4) + 
     H[0, x2]*((-2*x1^4 + 4*x1^7 - 30*x1^8 - 24*x1^9 + 24*x1^10 - 
         34*x1^3*x2 - 12*x1^4*x2 + 15*x1^5*x2 + 14*x1^6*x2 - 93*x1^7*x2 - 
         84*x1^8*x2 + 66*x1^9*x2 - 118*x1^2*x2^2 - 84*x1^3*x2^2 + 
         63*x1^4*x2^2 + 41*x1^5*x2^2 - 93*x1^6*x2^2 - 117*x1^7*x2^2 + 
         54*x1^8*x2^2 - 132*x1*x2^3 - 180*x1^2*x2^3 + 36*x1^3*x2^3 + 
         109*x1^4*x2^3 - 18*x1^5*x2^3 - 87*x1^6*x2^3 - 2*x1^7*x2^3 - 
         48*x2^4 - 156*x1*x2^4 - 30*x1^2*x2^4 + 98*x1^3*x2^4 + 18*x1^4*x2^4 - 
         24*x1^5*x2^4 - 16*x1^6*x2^4 - 48*x2^5 - 24*x1*x2^5 + 32*x1^2*x2^5 + 
         12*x1^3*x2^5 - 6*x1^4*x2^5 - 4*x1^5*x2^5)/(6*x1^3*(x1 + x2)^3) + 
       ((-3*x1^6 + 6*x1^8 + 2*x1*x2 - x1^3*x2 + 3*x1^7*x2 + 8*x2^2 - 
          8*x1^2*x2^2 + 2*x1^4*x2^2)*H[1, x1])/x1^4) + 
     ((-2*x1^4 - x1^7 - 6*x1^8 + 12*x1^9 - 34*x1^3*x2 + 12*x1^4*x2 + 
        15*x1^5*x2 - 5*x1^6*x2 - 18*x1^7*x2 + 42*x1^8*x2 - 12*x1^9*x2 - 
        118*x1^2*x2^2 + 84*x1^3*x2^2 + 63*x1^4*x2^2 - 41*x1^5*x2^2 - 
        24*x1^6*x2^2 + 60*x1^7*x2^2 - 36*x1^8*x2^2 - 132*x1*x2^3 + 
        180*x1^2*x2^3 + 36*x1^3*x2^3 - 103*x1^4*x2^3 + 6*x1^5*x2^3 + 
        48*x1^6*x2^3 - 41*x1^7*x2^3 - 48*x2^4 + 156*x1*x2^4 - 30*x1^2*x2^4 - 
        98*x1^3*x2^4 + 24*x1^4*x2^4 + 24*x1^5*x2^4 - 19*x1^6*x2^4 + 48*x2^5 - 
        24*x1*x2^5 - 32*x1^2*x2^5 + 12*x1^3*x2^5 + 6*x1^4*x2^5 - 4*x1^5*x2^5)*
       H[1, x2])/(3*x1^3*(x1 + x2)^3) + G[-x2, x1]*
      ((-2*x1^5 - 21*x1^9 + 12*x1^11 - 22*x1^4*x2 - 69*x1^8*x2 + 
         33*x1^10*x2 - 34*x1^3*x2^2 - 42*x1^5*x2^2 - 75*x1^7*x2^2 + 
         27*x1^9*x2^2 + 48*x1^2*x2^3 - 189*x1^4*x2^3 + 9*x1^6*x2^3 - 
         2*x1^8*x2^3 + 108*x1*x2^4 - 225*x1^3*x2^4 + 54*x1^5*x2^4 - 
         10*x1^7*x2^4 + 48*x2^5 - 84*x1^2*x2^5 + 24*x1^4*x2^5 - 4*x1^6*x2^5)/
        (3*x1^4*(x1 + x2)^3) + ((x1^6 - 2*x1^8 - 2*x1*x2 + x1^3*x2 - 
          x1^7*x2 - 8*x2^2 + 8*x1^2*x2^2 - 2*x1^4*x2^2)*H[-1, x2])/x1^4 + 
       ((-2*x1^6 + 4*x1^8 + 2*x1*x2 - x1^3*x2 + 2*x1^7*x2 + 8*x2^2 - 
          8*x1^2*x2^2 + 2*x1^4*x2^2)*H[0, x2])/x1^4 + 
       (2*(-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + x1^7*x2 + 8*x2^2 - 
          8*x1^2*x2^2 + 2*x1^4*x2^2)*H[1, x2])/x1^4) + 
     (2*(-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + x1^7*x2 + 8*x2^2 - 
        8*x1^2*x2^2 + 2*x1^4*x2^2)*H[-1, -1, x1])/x1^4 + 
     ((2*x1*x2 - x1^3*x2 + 8*x2^2 - 8*x1^2*x2^2 + 2*x1^4*x2^2)*H[-1, 0, x1])/
      x1^4 - (2*(-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + x1^7*x2 + 8*x2^2 - 
        8*x1^2*x2^2 + 2*x1^4*x2^2)*H[-1, 1, x1])/x1^4 - 
     (2*(-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + x1^7*x2 + 8*x2^2 - 
        8*x1^2*x2^2 + 2*x1^4*x2^2)*H[0, -1, x1])/x1^4 + 
     (x1^2 - 2*x1^4 - x1^3*x2)*H[0, -1, x2] + 2*(-x1^2 + 2*x1^4 + x1^3*x2)*
      H[0, 1, x2] - (3*(-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + x1^7*x2 + 
        8*x2^2 - 8*x1^2*x2^2 + 2*x1^4*x2^2)*H[1, -1, x1])/x1^4 + 
     ((x1^4 - 12*x1^6 - 12*x1*x2 + 2*x1^3*x2 - 6*x1^5*x2 - 48*x2^2 + 
        32*x1^2*x2^2 - 6*x1^4*x2^2)*Log[2])/(3*x1^3) + 
     H[1, x1]*((-2*x1^4 - x1^7 - 6*x1^8 + 12*x1^9 - 34*x1^3*x2 + 12*x1^4*x2 + 
         15*x1^5*x2 - 5*x1^6*x2 - 18*x1^7*x2 + 42*x1^8*x2 - 12*x1^9*x2 - 
         118*x1^2*x2^2 + 84*x1^3*x2^2 + 63*x1^4*x2^2 - 41*x1^5*x2^2 - 
         24*x1^6*x2^2 + 60*x1^7*x2^2 - 36*x1^8*x2^2 - 132*x1*x2^3 + 
         180*x1^2*x2^3 + 36*x1^3*x2^3 - 103*x1^4*x2^3 + 6*x1^5*x2^3 + 
         48*x1^6*x2^3 - 41*x1^7*x2^3 - 48*x2^4 + 156*x1*x2^4 - 30*x1^2*x2^4 - 
         98*x1^3*x2^4 + 24*x1^4*x2^4 + 24*x1^5*x2^4 - 19*x1^6*x2^4 + 
         48*x2^5 - 24*x1*x2^5 - 32*x1^2*x2^5 + 12*x1^3*x2^5 + 6*x1^4*x2^5 - 
         4*x1^5*x2^5)/(3*x1^3*(x1 + x2)^3) + 
       ((-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + x1^7*x2 + 8*x2^2 - 
          8*x1^2*x2^2 + 2*x1^4*x2^2)*Log[2])/x1^4) + 
     H[-1, x1]*((2*x1^5 - x1^8 + 36*x1^9 + 12*x1^10 - 24*x1^11 + 10*x1^4*x2 + 
         12*x1^5*x2 + 15*x1^6*x2 - 5*x1^7*x2 + 120*x1^8*x2 + 42*x1^9*x2 - 
         78*x1^10*x2 - 50*x1^3*x2^2 + 84*x1^4*x2^2 + 147*x1^5*x2^2 - 
         41*x1^6*x2^2 + 126*x1^7*x2^2 + 60*x1^8*x2^2 - 90*x1^9*x2^2 - 
         228*x1^2*x2^3 + 180*x1^3*x2^3 + 414*x1^4*x2^3 - 103*x1^5*x2^3 - 
         12*x1^6*x2^3 + 48*x1^7*x2^3 - 37*x1^8*x2^3 - 264*x1*x2^4 + 
         156*x1^2*x2^4 + 420*x1^3*x2^4 - 98*x1^4*x2^4 - 84*x1^5*x2^4 + 
         24*x1^6*x2^4 + x1^7*x2^4 - 96*x2^5 + 48*x1*x2^5 + 144*x1^2*x2^5 - 
         32*x1^3*x2^5 - 36*x1^4*x2^5 + 6*x1^5*x2^5 + 4*x1^6*x2^5)/
        (6*x1^4*(x1 + x2)^3) + (x1^2 - 2*x1^4 - x1^3*x2)*H[0, x2] - 
       (2*(-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + x1^7*x2 + 8*x2^2 - 
          8*x1^2*x2^2 + 2*x1^4*x2^2)*H[1, x2])/x1^4 + 
       ((-x1^6 + 2*x1^8 + 2*x1*x2 - x1^3*x2 + x1^7*x2 + 8*x2^2 - 
          8*x1^2*x2^2 + 2*x1^4*x2^2)*Log[2])/x1^4)
 
B12 = (-10*x1^2 - 4*x1^3 + 7*x1^4 + 12*x1*x2 + 8*x1^2*x2 - 18*x1^3*x2 - 
       10*x1^4*x2 - 10*x2^2 + 8*x1*x2^2 + 14*x1^2*x2^2 - 10*x1^3*x2^2 - 
       22*x1^4*x2^2 - 4*x2^3 - 18*x1*x2^3 - 10*x1^2*x2^3 - 12*x1^3*x2^3 + 
       7*x2^4 - 10*x1*x2^4 - 22*x1^2*x2^4)/(18*(1 + x1)*(1 + x2)*
       (x1 + x2)^2) + ((-1 - x2)*D1[x1])/3 + ((-1 - x1)*D1[x2])/3 - 
     (delta[1 - x1]*delta[1 - x2])/(12*ep^3) + 
     (delta[1 - x1]*((-1 - x2)/12 + D0[x2]/6 - (5*delta[1 - x2])/36) + 
       ((-1 - x1)/12 + D0[x1]/6)*delta[1 - x2])/ep^2 + 
     ((-4*x1^2 + 3*x1^4 - 2*x1^6 - 4*x1*x2 - 2*x1^3*x2 - 3*x1^5*x2 - 4*x2^2 + 
        2*x1^2*x2^2 - 12*x1^4*x2^2 + 2*x1^6*x2^2 - 2*x1*x2^3 - 10*x1^3*x2^3 + 
        3*x2^4 - 12*x1^2*x2^4 - 3*x1*x2^5 - 2*x2^6 + 2*x1^2*x2^6)*G[-x2, x1])/
      (3*(-1 + x1^2)*(x1 + x2)^2*(-1 + x2^2)) + 
     ((-1 - x1^2)*delta[1 - x2]*H[-1, -1, x1])/(6*(-1 + x1)) + 
     ((-1 - x2^2)*delta[1 - x1]*H[-1, -1, x2])/(6*(-1 + x2)) + 
     ((1 + x1^2)*delta[1 - x2]*H[-1, 0, x1])/(6*(-1 + x1)) + 
     ((1 + x2^2)*delta[1 - x1]*H[-1, 0, x2])/(6*(-1 + x2)) + 
     ((-1 - x1^2)*delta[1 - x2]*H[-1, 1, x1])/(3*(-1 + x1)) + 
     ((-1 - x2^2)*delta[1 - x1]*H[-1, 1, x2])/(3*(-1 + x2)) + 
     ((1 + x1^2)*delta[1 - x2]*H[0, -1, x1])/(6*(-1 + x1)) + 
     ((1 + x2^2)*delta[1 - x1]*H[0, -1, x2])/(6*(-1 + x2)) + 
     ((-1 - x1^2)*delta[1 - x2]*H[0, 0, x1])/(12*(-1 + x1)) + 
     ((-1 - x2^2)*delta[1 - x1]*H[0, 0, x2])/(12*(-1 + x2)) + 
     ((1 + x1^2)*delta[1 - x2]*H[0, 1, x1])/(6*(-1 + x1)) + 
     ((1 + x2^2)*delta[1 - x1]*H[0, 1, x2])/(6*(-1 + x2)) + 
     ((-1 - x1^2)*delta[1 - x2]*H[1, -1, x1])/(6*(-1 + x1)) + 
     ((-1 - x2^2)*delta[1 - x1]*H[1, -1, x2])/(6*(-1 + x2)) + 
     ((1 + x1^2)*delta[1 - x2]*H[1, 0, x1])/(6*(-1 + x1)) + 
     ((1 + x2^2)*delta[1 - x1]*H[1, 0, x2])/(6*(-1 + x2)) + 
     ((-1 - x1)*delta[1 - x2]*H[1, 1, x1])/3 + 
     ((-1 - x2)*delta[1 - x1]*H[1, 1, x2])/3 + ((-2 - x1^2 - x2^2)*Log[2])/
      (3*(-1 + x1)*(-1 + x2)) + D0[x2]*((5*(1 + x1))/18 + (2*D1[x1])/3 + 
       ((-1 - x1^2)*Log[2])/(3*(-1 + x1))) + 
     D0[x1]*((5*(1 + x2))/18 - (5*D0[x2])/9 + (2*D1[x2])/3 + 
       ((-1 - x2^2)*Log[2])/(3*(-1 + x2))) + delta[1 - x2]*
      ((37 - 3*Pi^2 - 18*x1 - 19*x1^2 + 6*Pi^2*x1^2)/(108*(-1 + x1)) + 
       ((56 - 9*Pi^2)*D0[x1])/108 - (5*D1[x1])/9 + D2[x1]/3 + 
       ((-1 + 6*x1 + 5*x1^2)*Log[2])/(18*(-1 + x1)) + ((-1 - x1^2)*Log[2]^2)/
        (6*(-1 + x1))) + H[0, x1]*((-x1^2 + x1^3 + x1^4 + x1^5 + 2*x1*x2 + 
         2*x1^2*x2 - 2*x1^3*x2 + 4*x1^4*x2 + 2*x1^5*x2 - x2^2 + 5*x1*x2^2 + 
         5*x1^2*x2^2 + x1^3*x2^2 + 2*x1^5*x2^2 + 6*x1^2*x2^3 + 2*x1^3*x2^3 + 
         2*x1^3*x2^4)/(6*(-1 + x1)*(1 + x1)*(1 + x2)*(x1 + x2)^2) + 
       ((-1 - x1^2)*D0[x2])/(6*(-1 + x1)) + delta[1 - x2]*
        ((5*(1 + x1^2))/(36*(-1 + x1)) + ((-1 - x1^2)*Log[2])/
          (6*(-1 + x1)))) + H[1, x1]*
      ((-2*x1^2 - 2*x1^3 - x1^4 - 2*x1^2*x2 - 6*x1^3*x2 - 2*x1^4*x2 - 
         2*x2^2 - 2*x1*x2^2 - 2*x1^2*x2^2 - 2*x1^3*x2^2 - 2*x1^4*x2^2 - 
         2*x2^3 - 6*x1*x2^3 - 2*x1^2*x2^3 - x2^4 - 2*x1*x2^4 - 2*x1^2*x2^4)/
        (3*(1 + x1)*(1 + x2)*(x1 + x2)^2) + ((1 + x1)*D0[x2])/3 + 
       delta[1 - x2]*((-5*(1 + x1))/18 + ((1 + x1^2)*Log[2])/
          (6*(-1 + x1)))) + H[-1, x1]*
      ((4*x1^3 + x1^4 - 2*x1^5 + x1^6 + 2*x1^7 + 4*x1^2*x2 + 2*x1^3*x2 + 
         2*x1^4*x2 + 2*x1^5*x2 + 2*x1^6*x2 + 2*x1*x2^2 - 2*x1^3*x2^2 + 
         4*x1^5*x2^2 - 2*x1^7*x2^2 - 2*x2^3 - 2*x1*x2^3 - 2*x1^3*x2^3 - 
         2*x1^4*x2^3 - x2^4 - 6*x1*x2^4 - x1^2*x2^4 + 2*x1^5*x2^4 - 
         6*x1^2*x2^5 + 2*x1^4*x2^5 - 2*x1^3*x2^6)/(3*(-1 + x1)*(-1 + x2)*
         (1 + x2)*(x1 + x2)^2*(x1 + x1^2 - x2 - x1*x2)) + 
       ((1 + x1^2)*D0[x2])/(3*(-1 + x1)) + delta[1 - x2]*
        ((1 - 6*x1 - 5*x1^2)/(18*(-1 + x1)) + ((1 + x1^2)*Log[2])/
          (6*(-1 + x1)))) + H[0, x2]*
      ((-7*x1^2 - x1^3 + 6*x1^4 - 4*x1^6 - 10*x1*x2 - 3*x1^2*x2 + x1^3*x2 - 
         6*x1^5*x2 - 7*x2^2 - 3*x1*x2^2 + x1^2*x2^2 - x1^3*x2^2 - 
         18*x1^4*x2^2 + 4*x1^6*x2^2 - x2^3 - x1*x2^3 - 3*x1^2*x2^3 - 
         21*x1^3*x2^3 + 2*x1^5*x2^3 + 5*x2^4 - 3*x1*x2^4 - 20*x1^2*x2^4 - 
         x2^5 - 7*x1*x2^5 + 2*x1^3*x2^5 - 4*x2^6 + 4*x1^2*x2^6)/
        (6*(-1 + x1)*(1 + x1)*(-1 + x2)*(1 + x2)*(x1 + x2)^2) + 
       ((-1 - x2^2)*D0[x1])/(6*(-1 + x2)) + delta[1 - x1]*
        ((5*(1 + x2^2))/(36*(-1 + x2)) + ((-1 - x2^2)*Log[2])/
          (6*(-1 + x2)))) + H[1, x2]*
      ((-2*x1^2 - 2*x1^3 - x1^4 - 2*x1^2*x2 - 6*x1^3*x2 - 2*x1^4*x2 - 
         2*x2^2 - 2*x1*x2^2 - 2*x1^2*x2^2 - 2*x1^3*x2^2 - 2*x1^4*x2^2 - 
         2*x2^3 - 6*x1*x2^3 - 2*x1^2*x2^3 - x2^4 - 2*x1*x2^4 - 2*x1^2*x2^4)/
        (3*(1 + x1)*(1 + x2)*(x1 + x2)^2) + ((1 + x2)*D0[x1])/3 + 
       delta[1 - x1]*((-5*(1 + x2))/18 + ((1 + x2^2)*Log[2])/
          (6*(-1 + x2)))) + H[-1, x2]*
      ((2*x1^3 + x1^4 - 2*x1^2*x2 + 2*x1^3*x2 + 6*x1^4*x2 - 4*x1*x2^2 + 
         x1^4*x2^2 + 6*x1^5*x2^2 - 4*x2^3 - 2*x1*x2^3 + 2*x1^2*x2^3 + 
         2*x1^3*x2^3 + 2*x1^6*x2^3 - x2^4 - 2*x1*x2^4 + 2*x1^3*x2^4 - 
         2*x1^5*x2^4 + 2*x2^5 - 2*x1*x2^5 - 4*x1^2*x2^5 - 2*x1^4*x2^5 - 
         x2^6 - 2*x1*x2^6 - 2*x2^7 + 2*x1^2*x2^7)/(3*(-1 + x1)*(-1 + x2)*
         (1 + x2)*(x1 + x2)^2*(x1 + x1^2 - x2 - x1*x2)) + 
       ((1 + x2^2)*D0[x1])/(3*(-1 + x2)) + delta[1 - x1]*
        ((1 - 6*x2 - 5*x2^2)/(18*(-1 + x2)) + ((1 + x2^2)*Log[2])/
          (6*(-1 + x2)))) + ((-2*x1^2 - 2*x1^3 - x1^4 - 2*x1^2*x2 - 
         6*x1^3*x2 - 2*x1^4*x2 - 2*x2^2 - 2*x1*x2^2 - 2*x1^2*x2^2 - 
         2*x1^3*x2^2 - 2*x1^4*x2^2 - 2*x2^3 - 6*x1*x2^3 - 2*x1^2*x2^3 - 
         x2^4 - 2*x1*x2^4 - 2*x1^2*x2^4)/(6*(1 + x1)*(1 + x2)*(x1 + x2)^2) + 
       D0[x1]*((1 + x2)/6 - D0[x2]/3) + ((1 + x1)*D0[x2])/6 + 
       ((-1 - x1^2)*delta[1 - x2]*H[-1, x1])/(6*(-1 + x1)) + 
       ((-1 - x2^2)*delta[1 - x1]*H[-1, x2])/(6*(-1 + x2)) + 
       ((1 + x1^2)*delta[1 - x2]*H[0, x1])/(12*(-1 + x1)) + 
       ((1 + x2^2)*delta[1 - x1]*H[0, x2])/(12*(-1 + x2)) + 
       ((-1 - x1)*delta[1 - x2]*H[1, x1])/6 + 
       ((-1 - x2)*delta[1 - x1]*H[1, x2])/6 + delta[1 - x2]*
        ((-5*(1 + x1))/36 + (5*D0[x1])/18 - D1[x1]/3 + ((1 + x1^2)*Log[2])/
          (6*(-1 + x1))) + delta[1 - x1]*((-5*(1 + x2))/36 + (5*D0[x2])/18 - 
         D1[x2]/3 + ((-56 + 9*Pi^2)*delta[1 - x2])/216 + 
         ((1 + x2^2)*Log[2])/(6*(-1 + x2))))/ep + 
     delta[1 - x1]*((37 - 3*Pi^2 - 18*x2 - 19*x2^2 + 6*Pi^2*x2^2)/
        (108*(-1 + x2)) + ((56 - 9*Pi^2)*D0[x2])/108 - (5*D1[x2])/9 + 
       D2[x2]/3 + ((-1 + 6*x2 + 5*x2^2)*Log[2])/(18*(-1 + x2)) + 
       ((-1 - x2^2)*Log[2]^2)/(6*(-1 + x2)) + 
       (delta[1 - x2]*(-40 + 45*Pi^2 - 144*(2 - 2*Zeta[3]) - 36*Zeta[3]))/648)
 
B13 = ((4 + 3*x2 - 3*x2^2 - 4*x2^3)*D1[x1])/(6*x2) - 
     (3*(4*x1^2 - 12*x1^4 + 22*x1^6 + 2*x1*x2 - 2*x1^3*x2 + 14*x1^5*x2 + 
        x2^2 + 2*x1^2*x2^2 + 4*x1^4*x2^2)*G[-1, -x2, x1])/(2*x1*x2) + 
     ((-4*x1^2 + 16*x1^4 - 34*x1^6 + 22*x1^8 - 2*x1*x2 + 4*x1^3*x2 - 
        19*x1^5*x2 + 14*x1^7*x2 - x2^2 - x1^2*x2^2 - 5*x1^4*x2^2 + 
        4*x1^6*x2^2)*G[0, -x2, x1])/(x1*(-1 + x1^2)*x2) - 
     (3*(4*x1^2 - 12*x1^4 + 22*x1^6 + 2*x1*x2 - 2*x1^3*x2 + 14*x1^5*x2 + 
        x2^2 + 2*x1^2*x2^2 + 4*x1^4*x2^2)*G[1, -x2, x1])/(2*x1*x2) + 
     ((-4*x1^2 + 12*x1^4 - 22*x1^6 - 2*x1*x2 + 2*x1^3*x2 - 14*x1^5*x2 - 
        x2^2 - 2*x1^2*x2^2 - 4*x1^4*x2^2)*G[-x2, -1, x1])/(2*x1*x2) + 
     ((-2*x1 - 2*x1^3 - x2 - 2*x1^2*x2)*G[-x2, 0, x1])/(2*x1) + 
     ((-4*x1^2 + 12*x1^4 - 22*x1^6 - 2*x1*x2 + 2*x1^3*x2 - 14*x1^5*x2 - 
        x2^2 - 2*x1^2*x2^2 - 4*x1^4*x2^2)*G[-x2, 1, x1])/(x1*x2) + 
     ((4*x1^2 - 12*x1^4 + 22*x1^6 + 2*x1*x2 - 2*x1^3*x2 + 14*x1^5*x2 + x2^2 + 
        2*x1^2*x2^2 + 4*x1^4*x2^2)*G[-x2, -x2, x1])/(x1*x2) + 
     H[0, x1]*((x1^5 + 2*x1^6 - 2*x1^7 - 4*x1^8 - 12*x1^2*x2 - 12*x1^3*x2 + 
         16*x1^4*x2 + 23*x1^5*x2 - 6*x1^6*x2 - 10*x1^7*x2 + 4*x1^8*x2 + 
         8*x1*x2^2 + 8*x1^2*x2^2 + 8*x1^3*x2^2 + 6*x1^4*x2^2 - 26*x1^5*x2^2 - 
         10*x1^6*x2^2 + 12*x1^7*x2^2 + 4*x2^3 - 8*x1*x2^3 + 12*x1^3*x2^3 - 
         22*x1^4*x2^3 - 6*x1^5*x2^3 + 14*x1^6*x2^3 - 4*x2^4 - x1*x2^4 + 
         4*x1^2*x2^4 - 8*x1^3*x2^4 - 2*x1^4*x2^4 + 8*x1^5*x2^4 + x1*x2^5 + 
         2*x1^4*x2^5)/(2*(-1 + x1)*(1 + x1)*(x1 + x2)^2*
         (x1^3 - 4*x2 + 2*x1^2*x2 + x1*x2^2)) + 
       ((2*x1^2 - 3*x1^4 + x1*x2 - x1^3*x2 - 3*x1^5*x2 + x1^2*x2^2 - 
          4*x1^4*x2^2 - x1^3*x2^3)*H[0, x2])/((-1 + x1^2)*(x1 + x2)^2)) + 
     (((4 + 3*x2 - 3*x2^2 - 4*x2^3)*delta[1 - x1])/(24*x2) + 
       ((1 + x2)*delta[1 - x1]*H[0, x2])/4)/ep^2 + 
     G[-x2, x1]*((-16*x1^7 + 66*x1^9 - 96*x1^11 + 30*x1^13 + 64*x1^4*x2 - 
         324*x1^6*x2 + 647*x1^8*x2 - 504*x1^10*x2 + 96*x1^12*x2 + 
         120*x1^3*x2^2 - 619*x1^5*x2^2 + 1182*x1^7*x2^2 - 737*x1^9*x2^2 + 
         77*x1^11*x2^2 + 36*x1^2*x2^3 - 362*x1^4*x2^3 + 764*x1^6*x2^3 - 
         338*x1^8*x2^3 - 62*x1^10*x2^3 - 32*x1*x2^4 - 55*x1^3*x2^4 + 
         193*x1^5*x2^4 + 39*x1^7*x2^4 - 143*x1^9*x2^4 - 16*x2^5 + 
         12*x1^2*x2^5 + 19*x1^4*x2^5 + 68*x1^6*x2^5 - 96*x1^8*x2^5 + 
         4*x1*x2^6 + x1^3*x2^6 + 16*x1^5*x2^6 - 30*x1^7*x2^6 - 4*x1^6*x2^7)/
        (2*x1*(-1 + x1^2)*x2*(x1 + x2)^2*(x1^3 - 4*x2 + 2*x1^2*x2 + 
          x1*x2^2)) + ((-4*x1^2 + 12*x1^4 - 22*x1^6 - 2*x1*x2 + 2*x1^3*x2 - 
          14*x1^5*x2 - x2^2 - 2*x1^2*x2^2 - 4*x1^4*x2^2)*H[-1, x2])/
        (2*x1*x2) + ((8*x1^2 - 24*x1^4 + 44*x1^6 + 2*x1*x2 - 6*x1^3*x2 + 
          28*x1^5*x2 + x2^2 + 2*x1^2*x2^2 + 8*x1^4*x2^2)*H[0, x2])/
        (2*x1*x2) + ((4*x1^2 - 12*x1^4 + 22*x1^6 + 2*x1*x2 - 2*x1^3*x2 + 
          14*x1^5*x2 + x2^2 + 2*x1^2*x2^2 + 4*x1^4*x2^2)*H[1, x2])/(x1*x2)) + 
     ((4*x1^2 - 12*x1^4 + 22*x1^6 + 2*x1*x2 - 2*x1^3*x2 + 14*x1^5*x2 + x2^2 + 
        2*x1^2*x2^2 + 4*x1^4*x2^2)*H[-1, -1, x1])/(x1*x2) + 
     ((-16 - 21*x2 - 9*x2^2 - 4*x2^3)*delta[1 - x1]*H[-1, -1, x2])/(12*x2) + 
     ((2*x1 + 2*x1^3 + x2 + 2*x1^2*x2)*H[-1, 0, x1])/(2*x1) + 
     ((1 + x2)*delta[1 - x1]*H[-1, 0, x2])/4 + 
     ((-4*x1^2 + 12*x1^4 - 22*x1^6 - 2*x1*x2 + 2*x1^3*x2 - 14*x1^5*x2 - 
        x2^2 - 2*x1^2*x2^2 - 4*x1^4*x2^2)*H[-1, 1, x1])/(x1*x2) + 
     ((-16 - 21*x2 - 9*x2^2 - 4*x2^3)*delta[1 - x1]*H[-1, 1, x2])/(6*x2) + 
     ((4*x1^2 - 16*x1^4 + 34*x1^6 - 22*x1^8 + 2*x1*x2 - 4*x1^3*x2 + 
        19*x1^5*x2 - 14*x1^7*x2 + x2^2 + x1^2*x2^2 + 5*x1^4*x2^2 - 
        4*x1^6*x2^2)*H[0, -1, x1])/(x1*(-1 + x1^2)*x2) - 
     (3*(4*x1^2 - 12*x1^4 + 22*x1^6 + 2*x1*x2 - 2*x1^3*x2 + 14*x1^5*x2 + 
        x2^2 + 2*x1^2*x2^2 + 4*x1^4*x2^2)*H[1, -1, x1])/(2*x1*x2) + 
     ((4 + 3*x2 - 3*x2^2 - 4*x2^3)*delta[1 - x1]*H[1, -1, x2])/(12*x2) + 
     ((-4 - 3*x2 + 3*x2^2 + 4*x2^3)*delta[1 - x1]*H[1, 0, x2])/(12*x2) + 
     ((4 + 3*x2 - 3*x2^2 - 4*x2^3)*delta[1 - x1]*H[1, 1, x2])/(6*x2) + 
     ((-1 - x2)*delta[1 - x1]*H[-1, 0, 1, x2])/2 + 
     ((-1 - x2)*delta[1 - x1]*H[-1, 1, 0, x2])/2 + 
     ((1 + x2)*delta[1 - x1]*H[0, -1, -1, x2])/2 + 
     ((-1 - x2)*delta[1 - x1]*H[0, -1, 0, x2])/2 + 
     ((1 + x2)*delta[1 - x1]*H[0, -1, 1, x2])/2 - 
     (3*(1 + x2)*delta[1 - x1]*H[0, 0, -1, x2])/2 + 
     (7*(1 + x2)*delta[1 - x1]*H[0, 0, 0, x2])/4 - 
     (3*(1 + x2)*delta[1 - x1]*H[0, 0, 1, x2])/2 + 
     ((-1 - x2)*delta[1 - x1]*H[0, 1, 0, x2])/2 + (1 + x2)*delta[1 - x1]*
      H[0, 1, 1, x2] + ((-1 - x2)*delta[1 - x1]*H[1, -1, 0, x2])/2 + 
     ((-1 - x2)*delta[1 - x1]*H[1, 0, -1, x2])/2 + 
     ((-16 - 16*x1 - 48*x1^2 + 160*x1^4 - 132*x1^6 - 21*x2 - 33*x1*x2 + 
        72*x1^3*x2 - 84*x1^5*x2 - 3*x2^2 - 9*x1*x2^2 + 12*x1^2*x2^2 - 
        24*x1^4*x2^2 - 4*x2^3 - 4*x1*x2^3)*Log[2])/(6*(-1 + x1)*(1 + x1)*
       x2) + H[1, x1]*((4*x1^2 + 26*x1^3 - 22*x1^4 - 94*x1^5 + 66*x1^6 + 
         132*x1^7 + 8*x1*x2 + 43*x1^2*x2 - 62*x1^3*x2 - 146*x1^4*x2 + 
         246*x1^5*x2 + 216*x1^6*x2 - 132*x1^7*x2 + 4*x2^2 + 11*x1*x2^2 - 
         52*x1^2*x2^2 - 31*x1^3*x2^2 + 285*x1^4*x2^2 + 42*x1^5*x2^2 - 
         282*x1^6*x2^2 - 3*x2^3 - 6*x1*x2^3 + 14*x1^2*x2^3 + 106*x1^3*x2^3 - 
         62*x1^4*x2^3 - 194*x1^5*x2^3 + 3*x2^4 - 5*x1*x2^4 - x1^2*x2^4 - 
         31*x1^3*x2^4 - 55*x1^4*x2^4 - 4*x2^5 - 8*x1*x2^5 - 8*x1^2*x2^5 - 
         8*x1^3*x2^5)/(6*(1 + x1)*x2*(x1 + x2)^2) + 
       ((4*x1^2 - 12*x1^4 + 22*x1^6 + 2*x1*x2 - 2*x1^3*x2 + 14*x1^5*x2 + 
          x2^2 + 2*x1^2*x2^2 + 4*x1^4*x2^2)*Log[2])/(2*x1*x2)) + 
     H[-1, x1]*((78*x1^7 + 48*x1^8 - 324*x1^9 - 160*x1^10 + 510*x1^11 + 
         132*x1^12 - 180*x1^13 - 312*x1^4*x2 - 192*x1^5*x2 + 1596*x1^6*x2 + 
         844*x1^7*x2 - 3390*x1^8*x2 - 1240*x1^9*x2 + 2922*x1^10*x2 + 
         612*x1^11*x2 - 708*x1^12*x2 - 624*x1^3*x2^2 - 432*x1^4*x2^2 + 
         3315*x1^5*x2^2 + 1898*x1^6*x2^2 - 6996*x1^7*x2^2 - 2652*x1^8*x2^2 + 
         5187*x1^9*x2^2 + 1152*x1^10*x2^2 - 1008*x1^11*x2^2 - 228*x1^2*x2^3 - 
         264*x1^3*x2^3 + 2256*x1^4*x2^3 + 1504*x1^5*x2^3 - 5550*x1^6*x2^3 - 
         2416*x1^7*x2^3 + 3840*x1^8*x2^3 + 1128*x1^9*x2^3 - 518*x1^10*x2^3 + 
         168*x1*x2^4 + 465*x1^3*x2^4 + 444*x1^4*x2^4 - 1917*x1^5*x2^4 - 
         1048*x1^6*x2^4 + 1151*x1^7*x2^4 + 612*x1^8*x2^4 + 133*x1^9*x2^4 + 
         96*x2^5 + 24*x1*x2^5 - 54*x1^2*x2^5 + 36*x1^3*x2^5 - 270*x1^4*x2^5 - 
         216*x1^5*x2^5 + 40*x1^6*x2^5 + 180*x1^7*x2^5 + 264*x1^8*x2^5 - 
         24*x1*x2^6 - 6*x1^2*x2^6 - 9*x1^3*x2^6 - 12*x1^4*x2^6 - 
         34*x1^5*x2^6 + 24*x1^6*x2^6 + 109*x1^7*x2^6 + 16*x1^6*x2^7)/
        (12*x1*(-1 + x1^2)*x2*(x1 + x2)^2*(x1^3 - 4*x2 + 2*x1^2*x2 + 
          x1*x2^2)) + ((2*x1 - 8*x1^3 + 17*x1^5 - 11*x1^7 - 2*x1^2*x2 + 
          7*x1^4*x2 - 7*x1^6*x2 - 2*x1^5*x2^2)*H[0, x2])/((-1 + x1^2)*x2) + 
       ((-4*x1^2 + 12*x1^4 - 22*x1^6 - 2*x1*x2 + 2*x1^3*x2 - 14*x1^5*x2 - 
          x2^2 - 2*x1^2*x2^2 - 4*x1^4*x2^2)*H[1, x2])/(x1*x2) + 
       ((4*x1^2 - 12*x1^4 + 22*x1^6 + 2*x1*x2 - 2*x1^3*x2 + 14*x1^5*x2 + 
          x2^2 + 2*x1^2*x2^2 + 4*x1^4*x2^2)*Log[2])/(2*x1*x2)) + 
     D0[x1]*((80 - 54*x2 + 9*Pi^2*x2 + 6*x2^2 + 9*Pi^2*x2^2 - 32*x2^3)/
        (36*x2) + ((-16 - 21*x2 - 9*x2^2 - 4*x2^3)*Log[2])/(6*x2)) + 
     H[0, 1, x2]*((4*x1 + 4*x1^2 - 12*x1^3 - 12*x1^4 + 22*x1^5 + 22*x1^6 + 
         x2 + 2*x1*x2 - 2*x1^2*x2 - 2*x1^3*x2 + 14*x1^4*x2 + 14*x1^5*x2 + 
         x2^2 + 2*x1*x2^2 + 2*x1^2*x2^2 + 4*x1^3*x2^2 + 4*x1^4*x2^2)/
        ((1 + x1)*x2) + (-1 - x2)*D0[x1] + delta[1 - x1]*
        ((-8 - 9*x2 - 9*x2^2)/(12*x2) + ((-1 - x2)*Log[2])/2)) + 
     H[0, -1, x2]*((2*x1 - 8*x1^3 + 17*x1^5 - 11*x1^7 - x2 - x1*x2 - 
         2*x1^2*x2 + 8*x1^4*x2 - 7*x1^6*x2 - x2^2 - x1*x2^2 + x1^3*x2^2 - 
         2*x1^5*x2^2)/((-1 + x1)*(1 + x1)*x2) + (-1 - x2)*D0[x1] + 
       delta[1 - x1]*((32 + 27*x2 + 9*x2^2)/(12*x2) + ((-1 - x2)*Log[2])/
          2)) + H[0, 0, x2]*((3*(1 + x2))/(2*(-1 + x1)) + 
       (3*(1 + x2)*D0[x1])/2 + delta[1 - x1]*((16 + 21*x2 + 33*x2^2 + 8*x2^3)/
          (24*x2) + (3*(1 + x2)*Log[2])/2)) + 
     H[1, x2]*((4*x1^2 + 26*x1^3 - 22*x1^4 - 94*x1^5 + 66*x1^6 + 132*x1^7 + 
         8*x1*x2 + 43*x1^2*x2 - 62*x1^3*x2 - 146*x1^4*x2 + 246*x1^5*x2 + 
         216*x1^6*x2 - 132*x1^7*x2 + 4*x2^2 + 11*x1*x2^2 - 52*x1^2*x2^2 - 
         31*x1^3*x2^2 + 285*x1^4*x2^2 + 42*x1^5*x2^2 - 282*x1^6*x2^2 - 
         3*x2^3 - 6*x1*x2^3 + 14*x1^2*x2^3 + 106*x1^3*x2^3 - 62*x1^4*x2^3 - 
         194*x1^5*x2^3 + 3*x2^4 - 5*x1*x2^4 - x1^2*x2^4 - 31*x1^3*x2^4 - 
         55*x1^4*x2^4 - 4*x2^5 - 8*x1*x2^5 - 8*x1^2*x2^5 - 8*x1^3*x2^5)/
        (6*(1 + x1)*x2*(x1 + x2)^2) + ((-4 - 3*x2 + 3*x2^2 + 4*x2^3)*D0[x1])/
        (6*x2) + ((1 + x2)*delta[1 - x1]*H[-1, 0, x2])/2 + 
       ((1 + x2)*delta[1 - x1]*H[0, -1, x2])/2 + delta[1 - x1]*
        ((-40 + 27*x2 - 3*x2^2 + 16*x2^3)/(18*x2) + 
         ((-4 - 3*x2 + 3*x2^2 + 4*x2^3)*Log[2])/(12*x2))) + 
     H[-1, x2]*((32*x1^2 + 50*x1^3 + 48*x1^4 - 72*x1^5 - 160*x1^6 + 66*x1^7 + 
         132*x1^8 + 64*x1*x2 + 130*x1^2*x2 + 150*x1^3*x2 - 84*x1^4*x2 - 
         392*x1^5*x2 - 30*x1^6*x2 + 348*x1^7*x2 + 132*x1^8*x2 + 32*x2^2 + 
         113*x1*x2^2 + 168*x1^2*x2^2 + 42*x1^3*x2^2 - 316*x1^4*x2^2 - 
         243*x1^5*x2^2 + 324*x1^6*x2^2 + 282*x1^7*x2^2 + 36*x2^3 + 
         78*x1*x2^3 + 74*x1^2*x2^3 - 88*x1^3*x2^3 - 168*x1^4*x2^3 + 
         132*x1^5*x2^3 + 194*x1^6*x2^3 + 12*x2^4 + 37*x1*x2^4 + 4*x1^2*x2^4 - 
         30*x1^3*x2^4 + 24*x1^4*x2^4 + 55*x1^5*x2^4 + 8*x2^5 + 8*x1*x2^5 + 
         8*x1^4*x2^5)/(12*(-1 + x1)*(1 + x1)*x2*(x1 + x2)^2) + 
       ((16 + 21*x2 + 9*x2^2 + 4*x2^3)*D0[x1])/(6*x2) + 
       ((-4*x1^2 + 12*x1^4 - 22*x1^6 - 2*x1*x2 + 2*x1^3*x2 - 14*x1^5*x2 - 
          x2^2 - 2*x1^2*x2^2 - 4*x1^4*x2^2)*H[1, x1])/(2*x1*x2) + 
       delta[1 - x1]*((2 + 9*x2 + 15*x2^2 + 8*x2^3)/(9*x2) + 
         ((16 + 21*x2 + 9*x2^2 + 4*x2^3)*Log[2])/(12*x2))) + 
     H[0, x2]*((8*x1^5 - 52*x1^6 - 96*x1^7 + 252*x1^8 + 320*x1^9 - 
         444*x1^10 - 264*x1^11 + 180*x1^12 - 32*x1^2*x2 + 208*x1^3*x2 + 
         416*x1^4*x2 - 1165*x1^5*x2 - 1691*x1^6*x2 + 2694*x1^7*x2 + 
         2504*x1^8*x2 - 2412*x1^9*x2 - 1224*x1^10*x2 + 576*x1^11*x2 - 
         64*x1*x2^2 + 260*x1^2*x2^2 + 948*x1^3*x2^2 - 1926*x1^4*x2^2 - 
         3889*x1^5*x2^2 + 4539*x1^6*x2^2 + 5364*x1^7*x2^2 - 3252*x1^8*x2^2 - 
         2304*x1^9*x2^2 + 462*x1^10*x2^2 - 32*x2^3 + 64*x1*x2^3 + 
         404*x1^2*x2^3 - 874*x1^3*x2^3 - 2954*x1^4*x2^3 + 2208*x1^5*x2^3 + 
         4892*x1^6*x2^3 - 852*x1^7*x2^3 - 2256*x1^8*x2^3 - 372*x1^9*x2^3 - 
         60*x2^4 - 52*x1*x2^4 - 106*x1^2*x2^4 - 870*x1^3*x2^4 + 
         156*x1^4*x2^4 + 2132*x1^5*x2^4 + 894*x1^6*x2^4 - 1224*x1^7*x2^4 - 
         858*x1^8*x2^4 - 60*x2^5 - 21*x1*x2^5 - 51*x1^2*x2^5 - 66*x1^3*x2^5 + 
         444*x1^4*x2^5 + 612*x1^5*x2^5 - 360*x1^6*x2^5 - 576*x1^7*x2^5 + 
         15*x1*x2^6 + 9*x1^2*x2^6 + 24*x1^3*x2^6 + 126*x1^4*x2^6 - 
         48*x1^5*x2^6 - 180*x1^6*x2^6 - 24*x1^5*x2^7)/(12*(-1 + x1)*(1 + x1)*
         x2*(x1 + x2)^2*(x1^3 - 4*x2 + 2*x1^2*x2 + x1*x2^2)) + 
       (1 + x2)*D1[x1] + ((12*x1^2 + 12*x1^3 - 36*x1^4 - 36*x1^5 + 66*x1^6 + 
          66*x1^7 + 4*x1*x2 + 6*x1^2*x2 - 6*x1^3*x2 - 6*x1^4*x2 + 
          42*x1^5*x2 + 42*x1^6*x2 + x2^2 + 3*x1*x2^2 + 6*x1^2*x2^2 + 
          6*x1^3*x2^2 + 12*x1^4*x2^2 + 12*x1^5*x2^2)*H[1, x1])/
        (2*x1*(1 + x1)*x2) + ((1 + x2)*Log[2])/(-1 + x1) + 
       D0[x1]*((8 + 9*x2 + 9*x2^2)/(12*x2) + (1 + x2)*Log[2]) + 
       delta[1 - x1]*((80 + 39*x2 + 3*Pi^2*x2 + 24*x2^2 + 3*Pi^2*x2^2)/
          (36*x2) + ((-32 - 27*x2 - 9*x2^2)*Log[2])/(12*x2) + 
         ((1 + x2)*Log[2]^2)/2)) + 
     ((4*x1^2 + 26*x1^3 - 22*x1^4 - 94*x1^5 + 66*x1^6 + 132*x1^7 + 8*x1*x2 + 
         43*x1^2*x2 - 62*x1^3*x2 - 146*x1^4*x2 + 246*x1^5*x2 + 216*x1^6*x2 - 
         132*x1^7*x2 + 4*x2^2 + 11*x1*x2^2 - 52*x1^2*x2^2 - 31*x1^3*x2^2 + 
         285*x1^4*x2^2 + 42*x1^5*x2^2 - 282*x1^6*x2^2 - 3*x2^3 - 6*x1*x2^3 + 
         14*x1^2*x2^3 + 106*x1^3*x2^3 - 62*x1^4*x2^3 - 194*x1^5*x2^3 + 
         3*x2^4 - 5*x1*x2^4 - x1^2*x2^4 - 31*x1^3*x2^4 - 55*x1^4*x2^4 - 
         4*x2^5 - 8*x1*x2^5 - 8*x1^2*x2^5 - 8*x1^3*x2^5)/
        (12*(1 + x1)*x2*(x1 + x2)^2) + ((-4 - 3*x2 + 3*x2^2 + 4*x2^3)*D0[x1])/
        (12*x2) + ((4*x1^2 - 12*x1^4 + 22*x1^6 + 2*x1*x2 - 2*x1^3*x2 + 
          14*x1^5*x2 + x2^2 + 2*x1^2*x2^2 + 4*x1^4*x2^2)*G[-x2, x1])/
        (2*x1*x2) + ((-4*x1^2 + 12*x1^4 - 22*x1^6 - 2*x1*x2 + 2*x1^3*x2 - 
          14*x1^5*x2 - x2^2 - 2*x1^2*x2^2 - 4*x1^4*x2^2)*H[-1, x1])/
        (2*x1*x2) + ((-16 - 21*x2 - 9*x2^2 - 4*x2^3)*delta[1 - x1]*H[-1, x2])/
        (12*x2) + ((4 + 3*x2 - 3*x2^2 - 4*x2^3)*delta[1 - x1]*H[1, x2])/
        (12*x2) + ((1 + x2)*delta[1 - x1]*H[0, -1, x2])/2 - 
       (3*(1 + x2)*delta[1 - x1]*H[0, 0, x2])/4 + 
       ((1 + x2)*delta[1 - x1]*H[0, 1, x2])/2 + delta[1 - x1]*
        ((-80 + 54*x2 - 9*Pi^2*x2 - 6*x2^2 - 9*Pi^2*x2^2 + 32*x2^3)/(72*x2) + 
         ((16 + 21*x2 + 9*x2^2 + 4*x2^3)*Log[2])/(12*x2)) + 
       H[0, x2]*((4*x1 + 4*x1^2 - 12*x1^3 - 12*x1^4 + 22*x1^5 + 22*x1^6 + 
           x2 + 2*x1*x2 - 2*x1^2*x2 - 2*x1^3*x2 + 14*x1^4*x2 + 14*x1^5*x2 + 
           x2^2 + 2*x1*x2^2 + 2*x1^2*x2^2 + 4*x1^3*x2^2 + 4*x1^4*x2^2)/
          (2*(1 + x1)*x2) + ((-1 - x2)*D0[x1])/2 + delta[1 - x1]*
          ((-8 - 9*x2 - 9*x2^2)/(24*x2) + ((-1 - x2)*Log[2])/2)))/ep + 
     (160*bs*x1^5 - 362*bs*x1^6 + 36*bs*Pi^2*x1^6 + 468*bs*x1^7 + 
       2304*bs*x1^8 - 144*bs*Pi^2*x1^8 - 2516*bs*x1^9 - 1926*bs*x1^10 + 
       306*bs*Pi^2*x1^10 + 1872*bs*x1^11 - 198*bs*Pi^2*x1^12 - 
       640*bs*x1^2*x2 + 1448*bs*x1^3*x2 - 144*bs*Pi^2*x1^3*x2 - 
       1232*bs*x1^4*x2 - 10466*bs*x1^5*x2 + 738*bs*Pi^2*x1^5*x2 + 
       12080*bs*x1^6*x2 + 18*bs*Pi^2*x1^6*x2 + 16020*bs*x1^7*x2 - 
       1836*bs*Pi^2*x1^7*x2 - 19388*bs*x1^8*x2 - 5058*bs*x1^9*x2 + 
       2160*bs*Pi^2*x1^9*x2 + 9108*bs*x1^10*x2 - 1872*bs*x1^11*x2 - 
       918*bs*Pi^2*x1^11*x2 - 1280*bs*x1*x2^2 + 2104*bs*x1^2*x2^2 - 
       360*bs*Pi^2*x1^2*x2^2 - 3360*bs*x1^3*x2^2 - 72*bs*Pi^2*x1^3*x2^2 - 
       16725*bs*x1^4*x2^2 + 1584*bs*Pi^2*x1^4*x2^2 + 31102*bs*x1^5*x2^2 + 
       90*bs*Pi^2*x1^5*x2^2 + 16302*bs*x1^6*x2^2 - 4014*bs*Pi^2*x1^6*x2^2 - 
       44490*bs*x1^7*x2^2 + 5589*bs*x1^8*x2^2 + 4518*bs*Pi^2*x1^8*x2^2 + 
       17940*bs*x1^9*x2^2 - 7182*bs*x1^10*x2^2 - 1728*bs*Pi^2*x1^10*x2^2 - 
       640*bs*x2^3 + 1916*bs*x1*x2^3 - 288*bs*Pi^2*x1*x2^3 - 
       3368*bs*x1^2*x2^3 - 216*bs*Pi^2*x1^2*x2^3 - 8660*bs*x1^3*x2^3 + 
       1044*bs*Pi^2*x1^3*x2^3 + 30650*bs*x1^4*x2^3 + 180*bs*Pi^2*x1^4*x2^3 - 
       2626*bs*x1^5*x2^3 - 3168*bs*Pi^2*x1^5*x2^3 - 44700*bs*x1^6*x2^3 + 
       19656*bs*x1^7*x2^3 + 4104*bs*Pi^2*x1^7*x2^3 + 18138*bs*x1^8*x2^3 - 
       10366*bs*x1^9*x2^3 - 1692*bs*Pi^2*x1^9*x2^3 + 576*bs*x2^4 - 
       72*bs*Pi^2*x2^4 - 1592*bs*x1*x2^4 - 216*bs*Pi^2*x1*x2^4 - 
       391*bs*x1^2*x2^4 + 108*bs*Pi^2*x1^2*x2^4 + 13558*bs*x1^3*x2^4 + 
       180*bs*Pi^2*x1^3*x2^4 - 7573*bs*x1^4*x2^4 - 900*bs*Pi^2*x1^4*x2^4 - 
       21516*bs*x1^5*x2^4 + 13807*bs*x1^6*x2^4 + 1782*bs*Pi^2*x1^6*x2^4 + 
       9774*bs*x1^7*x2^4 - 6643*bs*x1^8*x2^4 - 918*bs*Pi^2*x1^8*x2^4 - 
       192*bs*x2^5 - 72*bs*Pi^2*x2^5 + 716*bs*x1*x2^5 - 54*bs*Pi^2*x1*x2^5 + 
       2702*bs*x1^2*x2^5 + 90*bs*Pi^2*x1^2*x2^5 - 2316*bs*x1^3*x2^5 - 
       36*bs*Pi^2*x1^3*x2^5 - 5040*bs*x1^4*x2^5 + 2972*bs*x1^5*x2^5 + 
       360*bs*Pi^2*x1^5*x2^5 + 2586*bs*x1^6*x2^5 - 1428*bs*x1^7*x2^5 - 
       270*bs*Pi^2*x1^7*x2^5 + 256*bs*x2^6 + 304*bs*x1*x2^6 + 
       18*bs*Pi^2*x1*x2^6 - 343*bs*x1^2*x2^6 + 18*bs*Pi^2*x1^2*x2^6 - 
       670*bs*x1^3*x2^6 - 80*bs*x1^4*x2^6 + 18*bs*Pi^2*x1^4*x2^6 + 
       246*bs*x1^5*x2^6 + 287*bs*x1^6*x2^6 - 36*bs*Pi^2*x1^6*x2^6 - 
       64*bs*x1*x2^7 - 64*bs*x1^2*x2^7 + 128*bs*x1^5*x2^7 - 
       144*x1^6*x2*Q3tot[x1, x2] + 216*x1^8*x2*Q3tot[x1, x2] - 
       72*x1^10*x2*Q3tot[x1, x2] + 432*x1^3*x2^2*Q3tot[x1, x2] - 
       1152*x1^5*x2^2*Q3tot[x1, x2] + 936*x1^7*x2^2*Q3tot[x1, x2] - 
       216*x1^9*x2^2*Q3tot[x1, x2] + 864*x1^2*x2^3*Q3tot[x1, x2] - 
       1728*x1^4*x2^3*Q3tot[x1, x2] + 1008*x1^6*x2^3*Q3tot[x1, x2] - 
       144*x1^8*x2^3*Q3tot[x1, x2] + 432*x1*x2^4*Q3tot[x1, x2] - 
       576*x1^3*x2^4*Q3tot[x1, x2] + 144*x1^7*x2^4*Q3tot[x1, x2] + 
       144*x1^2*x2^5*Q3tot[x1, x2] - 360*x1^4*x2^5*Q3tot[x1, x2] + 
       216*x1^6*x2^5*Q3tot[x1, x2] - 72*x1^3*x2^6*Q3tot[x1, x2] + 
       72*x1^5*x2^6*Q3tot[x1, x2])/(72*bs*(-1 + x1)*(1 + x1)*x2*(x1 + x2)^2*
       (x1^3 - 4*x2 + 2*x1^2*x2 + x1*x2^2)) + delta[1 - x1]*
      (((-8 - 36*x2 + 9*Pi^2*x2 - 60*x2^2 + 9*Pi^2*x2^2 - 32*x2^3)*Log[2])/
        (36*x2) + ((-26 - 33*x2 - 12*x2^2 - 4*x2^3)*Log[2]^2)/(12*x2) + 
       (464 - 414*x2 + 72*Pi^2*x2 + 366*x2^2 + 126*Pi^2*x2^2 - 416*x2^3 + 
         72*Pi^2*x2^3 - 567*x2*Zeta[3] - 567*x2^2*Zeta[3])/(432*x2))

B34 = (3*(3*x1^3*x2 - 4*x1^4*x2 + x1^5*x2 - 8*x1^2*x2^2 + 4*x1^3*x2^2 + 
        8*x1^4*x2^2 - 4*x1^5*x2^2 + 3*x1*x2^3 + 4*x1^2*x2^3 - 14*x1^3*x2^3 + 
        4*x1^4*x2^3 + 3*x1^5*x2^3 - 4*x1*x2^4 + 8*x1^2*x2^4 + 4*x1^3*x2^4 - 
        8*x1^4*x2^4 + x1*x2^5 - 4*x1^2*x2^5 + 3*x1^3*x2^5))/(2*(x1 + x2)^4) + 
     ((3*x1^3*x2 - 4*x1^4*x2 + x1^5*x2 - 8*x1^2*x2^2 + 20*x1^3*x2^2 - 
        8*x1^4*x2^2 - 4*x1^5*x2^2 + 7*x1*x2^3 - 20*x1^2*x2^3 + 20*x1^4*x2^3 - 
        7*x1^5*x2^3 + 4*x1*x2^4 + 8*x1^2*x2^4 - 20*x1^3*x2^4 + 8*x1^4*x2^4 - 
        x1*x2^5 + 4*x1^2*x2^5 - 3*x1^3*x2^5)*H[0, x2])/(2*(x1 + x2)^4) + 
     H[0, x1]*((7*x1^3*x2 + 4*x1^4*x2 - x1^5*x2 - 8*x1^2*x2^2 - 
         20*x1^3*x2^2 + 8*x1^4*x2^2 + 4*x1^5*x2^2 + 3*x1*x2^3 + 
         20*x1^2*x2^3 - 20*x1^4*x2^3 - 3*x1^5*x2^3 - 4*x1*x2^4 - 
         8*x1^2*x2^4 + 20*x1^3*x2^4 + 8*x1^4*x2^4 + x1*x2^5 - 4*x1^2*x2^5 - 
         7*x1^3*x2^5)/(2*(x1 + x2)^4) + 
       (2*(x1^3*x2 + 4*x1^4*x2^2 + x1*x2^3 - 2*x1^3*x2^3 + x1^5*x2^3 + 
          4*x1^2*x2^4 + x1^3*x2^5)*H[0, x2])/(x1 + x2)^4)
 
Q3tot[x1, x2] = -(Log[x12]*Log[(bs + x12)/(-bs + x12)]) + 
     Log[1 + x12]*Log[(bs + x12)/(-bs + x12)] - (-Log[x12] + Log[1 + x12])*
      Log[(bs + x12)/(-bs + x12)] + Log[(2 + bs + x12)/(2 - bs + x12)]*
      (-Log[x1] + Log[-x1 + x12]) + 2*Log[(2 + bs + x12)/(2 - bs + x12)]*
      Log[(4*x12)/(4 + x12^2)] + 2*(Log[(2 - bs + x12)/(2 - b + x12)] - 
       Log[(2 + bs + x12)/(2 + b + x12)])*Log[1 - bs/Sqrt[4 + x12^2]] + 
     2*(Log[(2 - bs + x12)/(2 + b + x12)] - 
       Log[(2 + bs + x12)/(2 - b + x12)])*Log[1 + bs/Sqrt[4 + x12^2]] + 
     2*PolyLog[2, (-bs - x12)/2] - 2*PolyLog[2, (bs - x12)/2] - 
     2*PolyLog[2, (-b - bs)/(2 - b + x12)] + 
     2*PolyLog[2, (-b + bs)/(2 - b + x12)] - 
     2*PolyLog[2, (b - bs)/(2 + b + x12)] + 
     2*PolyLog[2, (b + bs)/(2 + b + x12)] + 
     2*PolyLog[2, (-bs + x12)/(-b + x12)] + 
     2*PolyLog[2, (-bs + x12)/(b + x12)] + 
     2*(-(Log[(b + bs)/(b - bs)]*(Log[(2 - bs - x12)/(2 + b - x12)] + 
           Log[(2 + bs - x12)/(2 + b - x12)]))/2 + 
       (Log[(2 + bs - x12)/(2 - bs - x12)]*(-Log[x1] + 
          Log[(-2 + b + x12)/(2 + b - x12)]))/2 + 
       PolyLog[2, (b - bs)/(2 + b - x12)] - PolyLog[2, 
        (b + bs)/(2 + b - x12)] - PolyLog[2, (-2 - bs + x12)/
         (-2 + b + x12)] + PolyLog[2, (-2 + bs + x12)/(-2 + b + x12)]) - 
     2*PolyLog[2, (bs + x12)/(-b + x12)] - 2*PolyLog[2, (bs + x12)/(b + x12)]
 
